Quadratic-in-spin scattering of compact bodies at fourth post-Minkowskian order

We present the fourth-post-Minkowskian scattering angle of aligned spinning compact bodies through quadratic spin at arbitrary velocity and mass ratio. We include spin-induced quadrupoles and radiation reaction, supplemented by curvature-squared spin-tidal terms. Three-loop worldline integrals yield closed forms in polylogarithms and elliptic integrals. Infrared poles cancel exactly, fixing the tail logarithm. We obtain a new post-Newtonian coefficient and third-order angular-momentum loss for general quadrupoles. The new input shifts resummed predictions for black-hole scattering.

==> anc/ClosedForms.m <==
(* Closed fourth-order aligned-spin angle through quadratic spin. *)
BeginPackage["ClosedForms`"];
ClosedFormSector::usage="ClosedFormSector[name,label,x] gives A through H. ClosedFormSector[name,label,x,part] with part \"lin\" or \"quad\" gives the part of E through H linear or quadratic in radiation reaction.";
Theta4OverGamma::usage="Theta4OverGamma[name,part,x,nu,delta] gives theta4/Gamma. The parts are \"cons\", \"lin\", \"quad\", \"diss\" (lin + quad) and \"total\" (cons + diss).";
Theta4::usage="Theta4[name,part,x,nu,delta] gives theta4.";
Begin["`Private`"];
cfW["1","A"] = (1/64)*Pi*(105*w^8 + 840*w^6 + 1575*w^4 + 840*w^2 + 105)/w^4;
cfW["1","B"] = 0;
cfW["1","C"] = (1/2)*Pi^3*(17*w^10 - 34*w^8 + 41*w^6 + 56*w^4 + 16*w^2 + 4)/(w^2 - 1)^4 + (1/4)*Pi*(-147*w^8 + 108*w^6 + 288*w^4 + 108*w^2 - 147)*Log[1 - w^2]^2/(w^2*(w^2 - 1)^2) + Pi*(48*w^8 - 36*w^6 - 90*w^4 - 24*w^2 - 3)*Log[w]*Log[1 - w^2]/(w^2*(w^2 - 1)^2) + (1/2)*Pi*(-12*w^10 - 48*w^8 - 168*w^6 - 123*w^4 + 102*w^2 - 51)*PolyLog[2, w^2]/(w^2*(w^2 - 1)^4) + (1/2)*Pi*(-51*w^12 + 162*w^10 + 81*w^8 + 216*w^6 + 81*w^4 + 162*w^2 - 51)*PolyLog[2, -w^2]/(w^2*(w^2 - 1)^4) + (1/16)*Pi*(3*w^2 + 3)*(-PolyLog[2, -w] + PolyLog[2, w])*(w^4 - 10*w^2 + 1)*(17*w^4 + 11*w^2 + 2)/(w^3*(w^2 - 1)) + (1/128)*Pi*(3 - 3*w^2)*(143*w^6 + 780*w^4 - 109*w^2 + 3986)*EllipticE[w^2]*EllipticK[w^2]/w^4 + (1/4)*Pi*(-w^2 - 1)*(150*w^12 - 731*w^10 + 1404*w^8 - 2246*w^6 + 1404*w^4 - 731*w^2 + 150)*Log[w^2 + 1]/(w^4*(w^2 - 1)^3) + (3/256)*Pi*(w^2 - 1)^2*(61*w^4 - 732*w^2 - 4129)*EllipticK[w^2]^2/w^4 + (1/256)*Pi*(21*w^2 - 21)*(549*w^4 + 422*w^2 + 549)*EllipticE[w^2]^2/w^4 + (1/8)*Pi*(-603*w^12 + 1400*w^10 - 2102*w^8 + 474*w^6 - 14*w^4 + 8*w^2 - 3)*Log[w]/(w^4*(w^2 - 1)^2) + (1/16)*Pi*(1131*w^14 - 3391*w^12 + 5243*w^10 - 6367*w^8 + 2999*w^6 - 2551*w^4 + 1067*w^2 - 531)*Log[1 - w^2]/(w^4*(w^2 - 1)^3) + (1/16)*Pi*(3*w^2 + 3)*(w^4 - 10*w^2 + 1)*(w^8 + 6*w^6 + 21*w^4 + 6*w^2 + 1)*Log[w]*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^2) + (1/32)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(3*w^8 - 4*w^6 - 12*w^4 - 4*w^2 + 3)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^5*(w^2 - 1)^2) + (1/384)*Pi*(3609*w^32 - 15648*w^30 - 114335*w^28 - 260254*w^26 - 382450*w^24 - 223946*w^22 + 748653*w^20 + 2241096*w^18 + 2681896*w^16 + 1833932*w^14 + 652667*w^12 + 125298*w^10 + 42394*w^8 + 31774*w^6 + 7895*w^4 + 228*w^2 - 9)/(w^6*(w^2 - 1)^3*(w^2 + 1)^7) + (1/128)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(603*w^12 - 1400*w^10 + 2270*w^8 - 474*w^6 - 154*w^4 - 8*w^2 + 3)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^2) + (3/512)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(w^8 + 6*w^6 + 21*w^4 + 6*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^2);
cfW["1","D"] = 0;
cfW["1","E"] = (1/16)*Pi*(-48*w^14 + 12*w^12 + 118*w^10 - 1558*w^8 - 467*w^6 + 207*w^4 + 53*w^2 + 3)*Log[1 - w^2]/(w^5*(w^2 - 1)^2) + (1/384)*Pi*(609*w^16 - 6348*w^14 + 5645*w^12 + 24662*w^10 + 27576*w^8 + 14218*w^6 + 115*w^4 - 228*w^2 - 9)/(w^7*(w^2 - 1)) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(3*w^14 - 93*w^12 - 910*w^10 - 1760*w^8 + 352*w^6 + 626*w^4 + 99*w^2 + 3)*Log[(w + 1)/(1 - w)]/(w^8*(w^2 - 1)^2);
cfW["1","F"] = 0;
cfW["1","G"] = (1/2)*Pi*(-147*w^8 + 108*w^6 + 288*w^4 + 108*w^2 - 147)*Log[1 - w^2]^2/(w^2*(w^2 - 1)^3) + Pi*(-102*w^16 + 444*w^14 - 798*w^12 - 84*w^10 - 735*w^8 - 348*w^6 - 444*w^4 + 228*w^2 - 51)*PolyLog[2, w^2]/(w^2*(w^2 - 1)^7) + Pi*(-51*w^16 + 216*w^14 - 546*w^12 - 744*w^10 - 1530*w^8 - 744*w^6 - 546*w^4 + 216*w^2 - 51)*PolyLog[2, -w^2]/(w^2*(w^2 - 1)^7) + (1/4)*Pi*(48*w^14 - 28*w^12 - 202*w^10 + 1644*w^8 + 667*w^6 - 128*w^4 - 39*w^2 - 2)*Log[1 - w^2]/(w^3*(w^2 - 1)^3) + (1/16)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(3*w^8 - 4*w^6 - 12*w^4 - 4*w^2 + 3)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^5*(w^2 - 1)^3) + (1/96)*Pi*(-609*w^18 + 7560*w^16 - 9775*w^14 - 24712*w^12 + 7824*w^10 + 12630*w^8 + 13705*w^6 + 312*w^4 - 209*w^2 - 6)/(w^5*(w^2 - 1)^3) + (1/16)*Pi*(-w^2 - 1)*(353*w^20 - 1633*w^18 + 2725*w^16 + 2308*w^14 - 7094*w^12 + 36922*w^10 - 7094*w^8 + 2308*w^6 + 2725*w^4 - 1633*w^2 + 353)*Log[w^2 + 1]/(w^6*(w^2 - 1)^6) + (1/64)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(3*w^14 - 94*w^12 - 922*w^10 - 1818*w^8 + 214*w^6 + 568*w^4 + 87*w^2 + 2)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3) + (1/16)*Pi*(497*w^22 - 1898*w^20 + 3286*w^18 - 899*w^16 - 14846*w^14 + 11136*w^12 - 28736*w^10 + 1826*w^8 + 181*w^6 - 1822*w^4 + 1394*w^2 - 359)*Log[1 - w^2]/(w^6*(w^2 - 1)^6) + (1/192)*Pi*(1920*w^42 - 14975*w^40 - 74244*w^38 + 2331*w^36 + 284198*w^34 + 184361*w^32 + 817614*w^30 + 7138354*w^28 + 20831718*w^26 + 35143640*w^24 + 40642414*w^22 + 37239464*w^20 + 24880714*w^18 + 13007144*w^16 + 4605162*w^14 + 1104334*w^12 + 67266*w^10 - 44449*w^8 - 19618*w^6 - 2755*w^4 - 24*w^2 - 9)/(w^6*(w^2 - 1)^6*(w^2 + 1)^9) + (1/64)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(320*w^14 - 781*w^12 + 518*w^10 + 630*w^8 - 652*w^6 - 310*w^4 - 8*w^2 + 3)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^3) + (3/256)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(w^8 + 6*w^6 + 21*w^4 + 6*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^3);
cfW["1","H"] = 0;
cfW["a1b","A"] = (1/128)*Pi*(-273*w^2 - 273)*(w^8 + 14*w^6 + 36*w^4 + 14*w^2 + 1)/w^5;
cfW["a1b","B"] = (1/128)*Pi*(63*w^2 + 63)*(w^8 + 14*w^6 + 36*w^4 + 14*w^2 + 1)/w^5;
cfW["a1b","C"] = Pi*(-189*w^8 + 51*w^6 + 264*w^4 + 222*w^2 + 30)*Log[w]*Log[1 - w^2]/(w*(w^2 - 1)^2) + (1/2)*Pi^3*(-63*w^16 + 261*w^14 - 336*w^12 + 508*w^10 + 890*w^8 + 848*w^6 + 284*w^4 + 56*w^2 + 2)/(w*(w^2 - 1)^6) + (1/4)*Pi*(27*w^2 + 27)*(21*w^8 - 26*w^6 - 4*w^4 - 26*w^2 + 21)*Log[1 - w^2]^2/(w^3*(w^2 - 1)^2) + (1/8)*Pi*(3176*w^12 - 8421*w^10 + 9328*w^8 - 215*w^6 - 463*w^4 - 72*w^2 + 27)*Log[w]/(w^3*(w^2 - 1)^2) + (1/2)*Pi*(3*w^2 + 3)*(63*w^16 - 322*w^14 + 762*w^12 - 258*w^10 + 1960*w^8 - 258*w^6 + 762*w^4 - 322*w^2 + 63)*PolyLog[2, -w^2]/(w^3*(w^2 - 1)^6) + (1/2)*Pi*(-6*w^16 - 168*w^14 - 852*w^12 - 2544*w^10 - 2670*w^8 - 1524*w^6 + 1008*w^4 - 783*w^2 + 189)*PolyLog[2, w^2]/(w^3*(w^2 - 1)^6) + (1/16)*Pi*(-3*w^2 - 3)*(-PolyLog[2, -w] + PolyLog[2, w])*(w^4 - 10*w^2 + 1)*(63*w^6 + 55*w^4 + 21*w^2 + 1)/(w^4*(w^2 - 1)) - 27/16*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(w^4 + 5*w^2 + 1)*Log[w]*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^2) + (1/64)*Pi*(1 - w^2)*(272*w^8 - 835*w^6 - 7922*w^4 - 9259*w^2 + 18224)*EllipticK[w^2]^2/w^5 + (1/32)*Pi*(-5*w^2 - 5)*(1768*w^8 - 3515*w^6 + 3590*w^4 - 3515*w^2 + 1768)*EllipticE[w^2]^2/(w^5*(w^2 - 1)) + (1/64)*Pi*(544*w^10 + 7939*w^8 - 7837*w^6 + 6337*w^4 + 27001*w^2 - 35904)*EllipticE[w^2]*EllipticK[w^2]/w^5 + (1/16)*Pi*(-6095*w^20 + 32350*w^18 - 76287*w^16 + 96980*w^14 - 86792*w^12 - 8714*w^10 + 15100*w^8 - 46368*w^6 + 32155*w^4 - 14048*w^2 + 2919)*Log[1 - w^2]/(w^5*(w^2 - 1)^5) + (1/8)*Pi*(1588*w^20 - 9151*w^18 + 22066*w^16 - 25306*w^14 + 35846*w^12 + 8714*w^10 + 35846*w^8 - 25306*w^6 + 22066*w^4 - 9151*w^2 + 1588)*Log[w^2 + 1]/(w^5*(w^2 - 1)^5) + (1/384)*Pi*(-19056*w^38 + 132244*w^36 + 469259*w^34 - 54796*w^32 - 457438*w^30 + 1431656*w^28 + 1673342*w^26 + 6048608*w^24 + 33646050*w^22 + 76179384*w^20 + 89596748*w^18 + 76943840*w^16 + 46615894*w^14 + 21127976*w^12 + 6207682*w^10 + 1357680*w^8 + 332438*w^6 + 47524*w^4 - 11799*w^2 - 36)/(w^5*(w^2 - 1)^5*(w^2 + 1)^8) - 27/32*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(7*w^8 - 10*w^6 - 8*w^4 - 10*w^2 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^6*(w^2 - 1)^2) + (1/128)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(3176*w^12 - 8421*w^10 + 10028*w^8 - 135*w^6 - 543*w^4 - 772*w^2 + 27)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^2) - 27/512*Pi*(w^2 + 1)^3*(w^4 - 10*w^2 + 1)^2*(w^4 + 5*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^7*(w^2 - 1)^2);
cfW["a1b","D"] = Pi*(21*w^8 - 3*w^6 - 24*w^4 - 30*w^2 - 6)*Log[w]*Log[1 - w^2]/(w*(w^2 - 1)^2) + (1/2)*Pi^3*(7*w^16 - 29*w^14 - 348*w^10 - 850*w^8 - 872*w^6 - 316*w^4 - 40*w^2 - 2)/(w*(w^2 - 1)^6) + (1/4)*Pi*(-3*w^2 - 3)*(21*w^8 - 26*w^6 - 4*w^4 - 26*w^2 + 21)*Log[1 - w^2]^2/(w^3*(w^2 - 1)^2) + (1/2)*Pi*(-3*w^2 - 3)*(7*w^16 - 34*w^14 + 154*w^12 + 478*w^10 + 1240*w^8 + 478*w^6 + 154*w^4 - 34*w^2 + 7)*PolyLog[2, -w^2]/(w^3*(w^2 - 1)^6) + (1/8)*Pi*(-216*w^10 + 213*w^8 - 147*w^6 - 156*w^4 - 5*w^2 + 3)*Log[w]/(w^3*(w^2 - 1)) + (1/384)*Pi*(1296*w^36 - 912*w^34 - 27491*w^32 - 73584*w^30 - 45218*w^28 + 19504*w^26 - 1854478*w^24 - 11458504*w^22 - 35829442*w^20 - 67549208*w^18 - 87728684*w^16 - 78387520*w^14 - 49780886*w^12 - 21253312*w^10 - 6109938*w^8 - 1063944*w^6 - 119702*w^4 - 5960*w^2 + 783)/(w^3*(w^2 - 1)^5*(w^2 + 1)^8) + (1/2)*Pi*(6*w^16 + 120*w^14 + 948*w^12 + 2616*w^10 + 2550*w^8 + 1044*w^6 + 87*w^2 - 21)*PolyLog[2, w^2]/(w^3*(w^2 - 1)^6) + (1/16)*Pi*(3*w^2 + 3)*(-PolyLog[2, -w] + PolyLog[2, w])*(w^4 - 10*w^2 + 1)*(7*w^6 + 7*w^4 + 5*w^2 + 1)/(w^4*(w^2 - 1)) + (3/16)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(w^4 + 5*w^2 + 1)*Log[w]*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^2) + (1/64)*Pi*(w^2 - 1)*(51*w^6 - 338*w^4 - 1757*w^2 + 1564)*EllipticK[w^2]^2/w^5 + (1/64)*Pi*(-1145*w^8 + 767*w^6 - 11*w^4 - 4659*w^2 + 3128)*EllipticE[w^2]*EllipticK[w^2]/w^5 + (1/32)*Pi*(w^2 + 1)*(782*w^8 - 2233*w^6 + 2422*w^4 - 2233*w^2 + 782)*EllipticE[w^2]^2/(w^5*(w^2 - 1)) + (1/8)*Pi*(-108*w^20 + 559*w^18 - 1290*w^16 - 1510*w^14 - 15094*w^12 - 23914*w^10 - 15094*w^8 - 1510*w^6 - 1290*w^4 + 559*w^2 - 108)*Log[w^2 + 1]/(w^5*(w^2 - 1)^5) + (1/16)*Pi*(411*w^20 - 1886*w^18 + 3755*w^16 - 1140*w^14 + 16792*w^12 + 23914*w^10 + 13396*w^8 + 4160*w^6 - 1175*w^4 + 768*w^2 - 195)*Log[1 - w^2]/(w^5*(w^2 - 1)^5) + (1/128)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(216*w^10 - 213*w^8 + 235*w^6 + 312*w^4 + 93*w^2 - 3)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)) + (3/32)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(7*w^8 - 10*w^6 - 8*w^4 - 10*w^2 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^6*(w^2 - 1)^2) + (3/512)*Pi*(w^2 + 1)^3*(w^4 - 10*w^2 + 1)^2*(w^4 + 5*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^7*(w^2 - 1)^2);
cfW["a1b","E"] = (1/64)*Pi*(567*w^14 + 596*w^12 - 5894*w^10 + 16438*w^8 + 18327*w^6 - 1744*w^4 - 2744*w^2 - 234)*Log[1 - w^2]/(w^4*(w^2 - 1)^2) + (1/1536)*Pi*(-9528*w^18 + 123015*w^16 - 134917*w^14 - 332422*w^12 - 15755*w^10 - 75762*w^8 + 370317*w^6 + 94290*w^4 - 7301*w^2 - 1185)/(w^6*(w^2 - 1)^2) + (1/1024)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(165*w^12 + 6591*w^10 + 26995*w^8 + 12082*w^6 - 14269*w^4 - 5857*w^2 - 395)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^2);
cfW["a1b","F"] = (1/64)*Pi*(-63*w^14 + 20*w^12 + 462*w^10 - 1246*w^8 - 1247*w^6 + 272*w^4 + 208*w^2 + 26)*Log[1 - w^2]/(w^4*(w^2 - 1)^2) + (1/1536)*Pi*(648*w^18 - 7911*w^16 + 5493*w^14 + 26574*w^12 + 20595*w^10 + 17714*w^8 - 43613*w^6 - 9370*w^4 + 493*w^2 + 129)/(w^6*(w^2 - 1)^2) + (1/1024)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(37*w^12 + 583*w^10 + 2299*w^8 + 850*w^6 - 1621*w^4 - 537*w^2 - 43)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^2);
cfW["a1b","G"] = (1/16)*Pi*(-567*w^14 - 407*w^12 + 7233*w^10 - 16755*w^8 - 20856*w^6 - 490*w^4 + 2198*w^2 + 188)*Log[1 - w^2]/(w^2*(w^2 - 1)^3) + (1/2)*Pi*(27*w^2 + 27)*(21*w^8 - 26*w^6 - 4*w^4 - 26*w^2 + 21)*Log[1 - w^2]^2/(w^3*(w^2 - 1)^3) + (1/4)*Pi*(3*w^2 + 3)*(252*w^20 - 1808*w^18 + 5322*w^16 - 13512*w^14 - 6817*w^12 - 45624*w^10 - 6817*w^8 - 13512*w^6 + 5322*w^4 - 1808*w^2 + 252)*PolyLog[2, -w^2]/(w^3*(w^2 - 1)^9) + (1/8)*Pi*(3024*w^22 - 18576*w^20 + 44898*w^18 - 66774*w^16 - 36291*w^14 - 161523*w^12 - 159171*w^10 - 55443*w^8 - 36366*w^6 + 21546*w^4 - 9336*w^2 + 1512)*PolyLog[2, w^2]/(w^3*(w^2 - 1)^9) + (1/384)*Pi*(9528*w^18 - 132543*w^16 + 93364*w^14 + 459240*w^12 - 137473*w^10 + 26989*w^8 - 353762*w^6 - 91782*w^4 + 7111*w^2 + 1056)/(w^4*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(165*w^12 + 6634*w^10 + 27431*w^8 + 13675*w^6 - 12676*w^4 - 5421*w^2 - 352)*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^3) + (1/768)*Pi*(-40770*w^48 + 438567*w^46 + 1500996*w^44 - 2755128*w^42 - 9900046*w^40 + 10840008*w^38 + 59163944*w^36 + 140238820*w^34 + 609633792*w^32 + 2185134658*w^30 + 4982005912*w^28 + 8058493544*w^26 + 9651537484*w^24 + 9212108788*w^22 + 6391969264*w^20 + 3443641472*w^18 + 1293130966*w^16 + 357599215*w^14 + 60199908*w^12 + 3843472*w^10 - 1116862*w^8 + 450924*w^6 + 440360*w^4 + 80220*w^2 + 492)/(w^5*(w^2 - 1)^8*(w^2 + 1)^10) - 27/16*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(7*w^8 - 10*w^6 - 8*w^4 - 10*w^2 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^6*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(6795*w^14 - 15528*w^12 + 5340*w^10 + 14672*w^8 - 4849*w^6 - 6436*w^4 - 3462*w^2 + 108)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3) - 27/256*Pi*(w^2 + 1)^3*(w^4 - 10*w^2 + 1)^2*(w^4 + 5*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^7*(w^2 - 1)^3) + (1/32)*Pi*(-5060*w^28 + 28413*w^26 - 60610*w^24 + 24846*w^22 + 141348*w^20 - 446861*w^18 - 232262*w^16 - 580408*w^14 - 838151*w^12 + 182913*w^10 - 101239*w^8 - 35986*w^6 + 52963*w^4 - 23965*w^2 + 4059)*Log[1 - w^2]/(w^7*(w^2 - 1)^8) + (1/32)*Pi*(4052*w^28 - 23305*w^26 + 44070*w^24 + 17406*w^22 - 239184*w^20 + 178717*w^18 - 1325586*w^16 - 1092340*w^14 - 1325586*w^12 + 178717*w^10 - 239184*w^8 + 17406*w^6 + 44070*w^4 - 23305*w^2 + 4052)*Log[w^2 + 1]/(w^7*(w^2 - 1)^8);
cfW["a1b","H"] = (1/2)*Pi*(-3*w^2 - 3)*(21*w^8 - 26*w^6 - 4*w^4 - 26*w^2 + 21)*Log[1 - w^2]^2/(w*(w^2 - 1)^3) + (1/4)*Pi*(-3*w^2 - 3)*(28*w^20 - 208*w^18 + 458*w^16 - 4248*w^14 - 17577*w^12 - 35656*w^10 - 17577*w^8 - 4248*w^6 + 458*w^4 - 208*w^2 + 28)*PolyLog[2, -w^2]/(w*(w^2 - 1)^9) + (1/8)*Pi*(-336*w^22 + 2064*w^20 - 4482*w^18 + 16038*w^16 + 62283*w^14 + 161211*w^12 + 158859*w^10 + 65307*w^8 + 12702*w^6 - 2058*w^4 + 1080*w^2 - 168)*PolyLog[2, w^2]/(w*(w^2 - 1)^9) + (1/16)*Pi*(63*w^14 - 41*w^12 - 585*w^10 + 1267*w^8 + 1424*w^6 - 62*w^4 - 142*w^2 - 20)*Log[1 - w^2]/(w^2*(w^2 - 1)^3) + (1/768)*Pi*(4789*w^46 - 10774*w^44 - 95836*w^42 - 76792*w^40 - 885588*w^38 - 17851150*w^36 - 141077048*w^34 - 673095204*w^32 - 2139825802*w^30 - 4856627660*w^28 - 8010366960*w^26 - 9937331800*w^24 - 9200096492*w^22 - 6469694268*w^20 - 3337135912*w^18 - 1274100800*w^16 - 327856707*w^14 - 57036286*w^12 - 4940148*w^10 - 400400*w^8 - 111144*w^6 - 26326*w^4 - 1632*w^2 - 60)/(w^3*(w^2 - 1)^8*(w^2 + 1)^10) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(555*w^12 - 1228*w^10 + 986*w^8 - 188*w^6 - 873*w^4 - 384*w^2 + 12)*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^3) + (3/16)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(7*w^8 - 10*w^6 - 8*w^4 - 10*w^2 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^4*(w^2 - 1)^3) + (1/384)*Pi*(-648*w^18 + 8559*w^16 - 2892*w^14 - 32568*w^12 - 15375*w^10 - 16925*w^8 + 40898*w^6 + 8782*w^4 - 463*w^2 - 120)/(w^4*(w^2 - 1)^3) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(37*w^12 + 586*w^10 + 2335*w^8 + 979*w^6 - 1492*w^4 - 501*w^2 - 40)*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^3) + (3/256)*Pi*(w^2 + 1)^3*(w^4 - 10*w^2 + 1)^2*(w^4 + 5*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^5*(w^2 - 1)^3) + (1/32)*Pi*(-155*w^28 + 533*w^26 + 485*w^24 - 5542*w^22 + 28553*w^20 + 194967*w^18 + 930709*w^16 + 1480900*w^14 + 930709*w^12 + 194967*w^10 + 28553*w^8 - 5542*w^6 + 485*w^4 + 533*w^2 - 155)*Log[w^2 + 1]/(w^5*(w^2 - 1)^8) + (1/32)*Pi*(155*w^28 - 589*w^26 + 811*w^24 - 22*w^22 + 6027*w^20 + 105329*w^18 + 471491*w^16 + 719952*w^14 + 480180*w^12 + 98719*w^10 + 7826*w^8 + 258*w^6 - 598*w^4 + 617*w^2 - 156)*Log[1 - w^2]/(w^5*(w^2 - 1)^8);
cfW["a2b","A"] = (1/128)*Pi*(-273*w^2 - 273)*(w^8 + 14*w^6 + 36*w^4 + 14*w^2 + 1)/w^5;
cfW["a2b","B"] = (1/128)*Pi*(-63*w^2 - 63)*(w^8 + 14*w^6 + 36*w^4 + 14*w^2 + 1)/w^5;
cfW["a2b","C"] = Pi*(-189*w^8 + 51*w^6 + 264*w^4 + 222*w^2 + 30)*Log[w]*Log[1 - w^2]/(w*(w^2 - 1)^2) + (1/2)*Pi^3*(-63*w^16 + 261*w^14 - 336*w^12 + 508*w^10 + 890*w^8 + 848*w^6 + 284*w^4 + 56*w^2 + 2)/(w*(w^2 - 1)^6) + (1/4)*Pi*(27*w^2 + 27)*(21*w^8 - 26*w^6 - 4*w^4 - 26*w^2 + 21)*Log[1 - w^2]^2/(w^3*(w^2 - 1)^2) + (1/8)*Pi*(3176*w^12 - 8421*w^10 + 9328*w^8 - 215*w^6 - 463*w^4 - 72*w^2 + 27)*Log[w]/(w^3*(w^2 - 1)^2) + (1/2)*Pi*(3*w^2 + 3)*(63*w^16 - 322*w^14 + 762*w^12 - 258*w^10 + 1960*w^8 - 258*w^6 + 762*w^4 - 322*w^2 + 63)*PolyLog[2, -w^2]/(w^3*(w^2 - 1)^6) + (1/2)*Pi*(-6*w^16 - 168*w^14 - 852*w^12 - 2544*w^10 - 2670*w^8 - 1524*w^6 + 1008*w^4 - 783*w^2 + 189)*PolyLog[2, w^2]/(w^3*(w^2 - 1)^6) + (1/16)*Pi*(-3*w^2 - 3)*(-PolyLog[2, -w] + PolyLog[2, w])*(w^4 - 10*w^2 + 1)*(63*w^6 + 55*w^4 + 21*w^2 + 1)/(w^4*(w^2 - 1)) - 27/16*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(w^4 + 5*w^2 + 1)*Log[w]*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^2) + (1/64)*Pi*(1 - w^2)*(272*w^8 - 835*w^6 - 7922*w^4 - 9259*w^2 + 18224)*EllipticK[w^2]^2/w^5 + (1/32)*Pi*(-5*w^2 - 5)*(1768*w^8 - 3515*w^6 + 3590*w^4 - 3515*w^2 + 1768)*EllipticE[w^2]^2/(w^5*(w^2 - 1)) + (1/64)*Pi*(544*w^10 + 7939*w^8 - 7837*w^6 + 6337*w^4 + 27001*w^2 - 35904)*EllipticE[w^2]*EllipticK[w^2]/w^5 + (1/16)*Pi*(-6095*w^20 + 32350*w^18 - 76287*w^16 + 96980*w^14 - 86792*w^12 - 8714*w^10 + 15100*w^8 - 46368*w^6 + 32155*w^4 - 14048*w^2 + 2919)*Log[1 - w^2]/(w^5*(w^2 - 1)^5) + (1/8)*Pi*(1588*w^20 - 9151*w^18 + 22066*w^16 - 25306*w^14 + 35846*w^12 + 8714*w^10 + 35846*w^8 - 25306*w^6 + 22066*w^4 - 9151*w^2 + 1588)*Log[w^2 + 1]/(w^5*(w^2 - 1)^5) + (1/384)*Pi*(-19056*w^38 + 132244*w^36 + 469259*w^34 - 54796*w^32 - 457438*w^30 + 1431656*w^28 + 1673342*w^26 + 6048608*w^24 + 33646050*w^22 + 76179384*w^20 + 89596748*w^18 + 76943840*w^16 + 46615894*w^14 + 21127976*w^12 + 6207682*w^10 + 1357680*w^8 + 332438*w^6 + 47524*w^4 - 11799*w^2 - 36)/(w^5*(w^2 - 1)^5*(w^2 + 1)^8) - 27/32*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(7*w^8 - 10*w^6 - 8*w^4 - 10*w^2 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^6*(w^2 - 1)^2) + (1/128)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(3176*w^12 - 8421*w^10 + 10028*w^8 - 135*w^6 - 543*w^4 - 772*w^2 + 27)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^2) - 27/512*Pi*(w^2 + 1)^3*(w^4 - 10*w^2 + 1)^2*(w^4 + 5*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^7*(w^2 - 1)^2);
cfW["a2b","D"] = Pi*(-21*w^8 + 3*w^6 + 24*w^4 + 30*w^2 + 6)*Log[w]*Log[1 - w^2]/(w*(w^2 - 1)^2) + (1/2)*Pi^3*(-7*w^16 + 29*w^14 + 348*w^10 + 850*w^8 + 872*w^6 + 316*w^4 + 40*w^2 + 2)/(w*(w^2 - 1)^6) + (1/8)*Pi*(216*w^10 - 213*w^8 + 147*w^6 + 156*w^4 + 5*w^2 - 3)*Log[w]/(w^3*(w^2 - 1)) + (1/4)*Pi*(3*w^2 + 3)*(21*w^8 - 26*w^6 - 4*w^4 - 26*w^2 + 21)*Log[1 - w^2]^2/(w^3*(w^2 - 1)^2) + (1/384)*Pi*(-1296*w^36 + 912*w^34 + 27491*w^32 + 73584*w^30 + 45218*w^28 - 19504*w^26 + 1854478*w^24 + 11458504*w^22 + 35829442*w^20 + 67549208*w^18 + 87728684*w^16 + 78387520*w^14 + 49780886*w^12 + 21253312*w^10 + 6109938*w^8 + 1063944*w^6 + 119702*w^4 + 5960*w^2 - 783)/(w^3*(w^2 - 1)^5*(w^2 + 1)^8) + (1/2)*Pi*(3*w^2 + 3)*(7*w^16 - 34*w^14 + 154*w^12 + 478*w^10 + 1240*w^8 + 478*w^6 + 154*w^4 - 34*w^2 + 7)*PolyLog[2, -w^2]/(w^3*(w^2 - 1)^6) + (1/2)*Pi*(-6*w^16 - 120*w^14 - 948*w^12 - 2616*w^10 - 2550*w^8 - 1044*w^6 - 87*w^2 + 21)*PolyLog[2, w^2]/(w^3*(w^2 - 1)^6) + (1/16)*Pi*(-3*w^2 - 3)*(-PolyLog[2, -w] + PolyLog[2, w])*(w^4 - 10*w^2 + 1)*(7*w^6 + 7*w^4 + 5*w^2 + 1)/(w^4*(w^2 - 1)) - 3/16*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(w^4 + 5*w^2 + 1)*Log[w]*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^2) + (1/64)*Pi*(1 - w^2)*(51*w^6 - 338*w^4 - 1757*w^2 + 1564)*EllipticK[w^2]^2/w^5 + (1/32)*Pi*(-w^2 - 1)*(782*w^8 - 2233*w^6 + 2422*w^4 - 2233*w^2 + 782)*EllipticE[w^2]^2/(w^5*(w^2 - 1)) + (1/64)*Pi*(1145*w^8 - 767*w^6 + 11*w^4 + 4659*w^2 - 3128)*EllipticE[w^2]*EllipticK[w^2]/w^5 + (1/16)*Pi*(-411*w^20 + 1886*w^18 - 3755*w^16 + 1140*w^14 - 16792*w^12 - 23914*w^10 - 13396*w^8 - 4160*w^6 + 1175*w^4 - 768*w^2 + 195)*Log[1 - w^2]/(w^5*(w^2 - 1)^5) + (1/8)*Pi*(108*w^20 - 559*w^18 + 1290*w^16 + 1510*w^14 + 15094*w^12 + 23914*w^10 + 15094*w^8 + 1510*w^6 + 1290*w^4 - 559*w^2 + 108)*Log[w^2 + 1]/(w^5*(w^2 - 1)^5) + (1/128)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(216*w^10 - 213*w^8 + 235*w^6 + 312*w^4 + 93*w^2 - 3)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)) - 3/32*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(7*w^8 - 10*w^6 - 8*w^4 - 10*w^2 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^6*(w^2 - 1)^2) - 3/512*Pi*(w^2 + 1)^3*(w^4 - 10*w^2 + 1)^2*(w^4 + 5*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^7*(w^2 - 1)^2);
cfW["a2b","E"] = (1/64)*Pi*(567*w^14 + 596*w^12 - 5894*w^10 + 16438*w^8 + 18327*w^6 - 1744*w^4 - 2744*w^2 - 234)*Log[1 - w^2]/(w^4*(w^2 - 1)^2) + (1/1536)*Pi*(-9528*w^18 + 123015*w^16 - 134917*w^14 - 332422*w^12 - 15755*w^10 - 75762*w^8 + 370317*w^6 + 94290*w^4 - 7301*w^2 - 1185)/(w^6*(w^2 - 1)^2) + (1/1024)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(165*w^12 + 6591*w^10 + 26995*w^8 + 12082*w^6 - 14269*w^4 - 5857*w^2 - 395)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^2);
cfW["a2b","F"] = (1/64)*Pi*(63*w^14 - 20*w^12 - 462*w^10 + 1246*w^8 + 1247*w^6 - 272*w^4 - 208*w^2 - 26)*Log[1 - w^2]/(w^4*(w^2 - 1)^2) + (1/1536)*Pi*(-648*w^18 + 7911*w^16 - 5493*w^14 - 26574*w^12 - 20595*w^10 - 17714*w^8 + 43613*w^6 + 9370*w^4 - 493*w^2 - 129)/(w^6*(w^2 - 1)^2) + (1/1024)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(37*w^12 + 583*w^10 + 2299*w^8 + 850*w^6 - 1621*w^4 - 537*w^2 - 43)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^2);
cfW["a2b","G"] = (1/16)*Pi*(-567*w^14 - 407*w^12 + 7233*w^10 - 16755*w^8 - 20856*w^6 - 490*w^4 + 2198*w^2 + 188)*Log[1 - w^2]/(w^2*(w^2 - 1)^3) + (1/2)*Pi*(27*w^2 + 27)*(21*w^8 - 26*w^6 - 4*w^4 - 26*w^2 + 21)*Log[1 - w^2]^2/(w^3*(w^2 - 1)^3) + (1/4)*Pi*(3*w^2 + 3)*(252*w^20 - 1808*w^18 + 5322*w^16 - 13512*w^14 - 6817*w^12 - 45624*w^10 - 6817*w^8 - 13512*w^6 + 5322*w^4 - 1808*w^2 + 252)*PolyLog[2, -w^2]/(w^3*(w^2 - 1)^9) + (1/8)*Pi*(3024*w^22 - 18576*w^20 + 44898*w^18 - 66774*w^16 - 36291*w^14 - 161523*w^12 - 159171*w^10 - 55443*w^8 - 36366*w^6 + 21546*w^4 - 9336*w^2 + 1512)*PolyLog[2, w^2]/(w^3*(w^2 - 1)^9) + (1/384)*Pi*(9528*w^18 - 132543*w^16 + 93364*w^14 + 459240*w^12 - 137473*w^10 + 26989*w^8 - 353762*w^6 - 91782*w^4 + 7111*w^2 + 1056)/(w^4*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(165*w^12 + 6634*w^10 + 27431*w^8 + 13675*w^6 - 12676*w^4 - 5421*w^2 - 352)*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^3) + (1/768)*Pi*(-40770*w^48 + 438567*w^46 + 1500996*w^44 - 2755128*w^42 - 9900046*w^40 + 10840008*w^38 + 59163944*w^36 + 140238820*w^34 + 609633792*w^32 + 2185134658*w^30 + 4982005912*w^28 + 8058493544*w^26 + 9651537484*w^24 + 9212108788*w^22 + 6391969264*w^20 + 3443641472*w^18 + 1293130966*w^16 + 357599215*w^14 + 60199908*w^12 + 3843472*w^10 - 1116862*w^8 + 450924*w^6 + 440360*w^4 + 80220*w^2 + 492)/(w^5*(w^2 - 1)^8*(w^2 + 1)^10) - 27/16*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(7*w^8 - 10*w^6 - 8*w^4 - 10*w^2 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^6*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(6795*w^14 - 15528*w^12 + 5340*w^10 + 14672*w^8 - 4849*w^6 - 6436*w^4 - 3462*w^2 + 108)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3) - 27/256*Pi*(w^2 + 1)^3*(w^4 - 10*w^2 + 1)^2*(w^4 + 5*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^7*(w^2 - 1)^3) + (1/32)*Pi*(-5060*w^28 + 28413*w^26 - 60610*w^24 + 24846*w^22 + 141348*w^20 - 446861*w^18 - 232262*w^16 - 580408*w^14 - 838151*w^12 + 182913*w^10 - 101239*w^8 - 35986*w^6 + 52963*w^4 - 23965*w^2 + 4059)*Log[1 - w^2]/(w^7*(w^2 - 1)^8) + (1/32)*Pi*(4052*w^28 - 23305*w^26 + 44070*w^24 + 17406*w^22 - 239184*w^20 + 178717*w^18 - 1325586*w^16 - 1092340*w^14 - 1325586*w^12 + 178717*w^10 - 239184*w^8 + 17406*w^6 + 44070*w^4 - 23305*w^2 + 4052)*Log[w^2 + 1]/(w^7*(w^2 - 1)^8);
cfW["a2b","H"] = (1/2)*Pi*(3*w^2 + 3)*(21*w^8 - 26*w^6 - 4*w^4 - 26*w^2 + 21)*Log[1 - w^2]^2/(w*(w^2 - 1)^3) + (1/4)*Pi*(3*w^2 + 3)*(28*w^20 - 208*w^18 + 458*w^16 - 4248*w^14 - 17577*w^12 - 35656*w^10 - 17577*w^8 - 4248*w^6 + 458*w^4 - 208*w^2 + 28)*PolyLog[2, -w^2]/(w*(w^2 - 1)^9) + (1/8)*Pi*(336*w^22 - 2064*w^20 + 4482*w^18 - 16038*w^16 - 62283*w^14 - 161211*w^12 - 158859*w^10 - 65307*w^8 - 12702*w^6 + 2058*w^4 - 1080*w^2 + 168)*PolyLog[2, w^2]/(w*(w^2 - 1)^9) + (1/16)*Pi*(-63*w^14 + 41*w^12 + 585*w^10 - 1267*w^8 - 1424*w^6 + 62*w^4 + 142*w^2 + 20)*Log[1 - w^2]/(w^2*(w^2 - 1)^3) + (1/768)*Pi*(-4789*w^46 + 10774*w^44 + 95836*w^42 + 76792*w^40 + 885588*w^38 + 17851150*w^36 + 141077048*w^34 + 673095204*w^32 + 2139825802*w^30 + 4856627660*w^28 + 8010366960*w^26 + 9937331800*w^24 + 9200096492*w^22 + 6469694268*w^20 + 3337135912*w^18 + 1274100800*w^16 + 327856707*w^14 + 57036286*w^12 + 4940148*w^10 + 400400*w^8 + 111144*w^6 + 26326*w^4 + 1632*w^2 + 60)/(w^3*(w^2 - 1)^8*(w^2 + 1)^10) - 3/16*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(7*w^8 - 10*w^6 - 8*w^4 - 10*w^2 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^4*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(555*w^12 - 1228*w^10 + 986*w^8 - 188*w^6 - 873*w^4 - 384*w^2 + 12)*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^3) + (1/384)*Pi*(648*w^18 - 8559*w^16 + 2892*w^14 + 32568*w^12 + 15375*w^10 + 16925*w^8 - 40898*w^6 - 8782*w^4 + 463*w^2 + 120)/(w^4*(w^2 - 1)^3) - 3/256*Pi*(w^2 + 1)^3*(w^4 - 10*w^2 + 1)^2*(w^4 + 5*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^5*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(37*w^12 + 586*w^10 + 2335*w^8 + 979*w^6 - 1492*w^4 - 501*w^2 - 40)*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^3) + (1/32)*Pi*(-155*w^28 + 589*w^26 - 811*w^24 + 22*w^22 - 6027*w^20 - 105329*w^18 - 471491*w^16 - 719952*w^14 - 480180*w^12 - 98719*w^10 - 7826*w^8 - 258*w^6 + 598*w^4 - 617*w^2 + 156)*Log[1 - w^2]/(w^5*(w^2 - 1)^8) + (1/32)*Pi*(155*w^28 - 533*w^26 - 485*w^24 + 5542*w^22 - 28553*w^20 - 194967*w^18 - 930709*w^16 - 1480900*w^14 - 930709*w^12 - 194967*w^10 - 28553*w^8 + 5542*w^6 - 485*w^4 - 533*w^2 + 155)*Log[w^2 + 1]/(w^5*(w^2 - 1)^8);
cfW["a1b^2","A"] = (1/512)*Pi*(645*w^12 + 19020*w^10 + 111525*w^8 + 195000*w^6 + 111525*w^4 + 19020*w^2 + 645)/w^6;
cfW["a1b^2","B"] = (1/512)*Pi*(-195*w^12 - 7020*w^10 - 43875*w^8 - 78000*w^6 - 43875*w^4 - 7020*w^2 - 195)/w^6;
cfW["a1b^2","C"] = (1/8)*Pi^3*(525*w^20 - 3090*w^18 + 7440*w^16 - 6040*w^14 + 31985*w^12 + 92985*w^10 + 149730*w^8 + 93265*w^6 + 27340*w^4 + 2690*w^2 + 70)/(w^2 - 1)^8 + (1/4)*Pi*(1575*w^10 + 135*w^8 - 1350*w^6 - 2970*w^4 - 915*w^2 - 45)*Log[w]*Log[1 - w^2]/(w^2*(w^2 - 1)^2) + (1/64)*Pi*(15*w^2 + 15)*(-PolyLog[2, -w] + PolyLog[2, w])*(w^4 - 10*w^2 + 1)*(105*w^6 + 117*w^4 + 76*w^2 + 12)/(w^3*(w^2 - 1)) + (1/16)*Pi*(-4725*w^12 - 450*w^10 + 3855*w^8 + 9780*w^6 + 3855*w^4 - 450*w^2 - 4725)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^2) + (1/32)*Pi*(-36600*w^16 + 133203*w^14 - 177348*w^12 + 60912*w^10 + 25607*w^8 - 1943*w^6 - 2916*w^4 + 300*w^2 + 45)*Log[w]/(w^4*(w^2 - 1)^3) + (1/8)*Pi*(-210*w^20 - 8070*w^18 - 82020*w^16 - 279795*w^14 - 449190*w^12 - 278955*w^10 - 95955*w^8 + 18120*w^6 - 22320*w^4 + 9270*w^2 - 1575)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^8) + (1/8)*Pi*(-1575*w^24 + 9270*w^22 - 20970*w^20 + 41850*w^18 + 140325*w^16 + 588150*w^14 + 867300*w^12 + 588150*w^10 + 140325*w^8 + 41850*w^6 - 20970*w^4 + 9270*w^2 - 1575)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^8) + (1/64)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(3*w^8 + 49*w^6 + 134*w^4 + 49*w^2 + 3)*Log[w]*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^2) + (1/32)*Pi*(-w^2 - 1)*(18300*w^24 - 158387*w^22 + 623629*w^20 - 1506339*w^18 + 2319454*w^16 - 4335414*w^14 + 1314714*w^12 - 4335414*w^10 + 2319454*w^8 - 1506339*w^6 + 623629*w^4 - 158387*w^2 + 18300)*Log[w^2 + 1]/(w^6*(w^2 - 1)^7) + (1/6144)*Pi*(5*w^2 - 5)*(8064*w^10 + 24380*w^8 - 238435*w^6 - 574553*w^4 - 232693*w^2 + 1044341)*EllipticK[w^2]^2/w^6 + (1/6144)*Pi*(-80640*w^12 - 2786635*w^10 + 1496440*w^8 + 1317240*w^6 - 4492890*w^4 - 5194205*w^2 + 10362770)*EllipticE[w^2]*EllipticK[w^2]/w^6 + (1/6144)*Pi*(5141065*w^12 - 3990420*w^10 - 1498225*w^8 + 1317240*w^6 - 1498225*w^4 - 3990420*w^2 + 5141065)*EllipticE[w^2]^2/(w^6*(w^2 - 1)) + (1/64)*Pi*(71205*w^26 - 523107*w^24 + 1692378*w^22 - 3113234*w^20 + 3225701*w^18 - 3413889*w^16 - 2794944*w^14 - 3246456*w^12 - 618031*w^10 - 1599471*w^8 + 1347814*w^6 - 761894*w^4 + 242933*w^2 - 34605)*Log[1 - w^2]/(w^6*(w^2 - 1)^7) + (1/53760)*Pi*(7686000*w^46 - 69782755*w^44 - 134989771*w^42 + 435634311*w^40 + 375813336*w^38 - 1877893669*w^36 - 432646869*w^34 + 10579093833*w^32 + 41784192072*w^30 + 158367300210*w^28 + 418777805642*w^26 + 752555604710*w^24 + 913963251096*w^22 + 844977776454*w^20 + 563299247854*w^18 + 277356809394*w^16 + 92698142824*w^14 + 20635311137*w^12 + 3183577233*w^10 + 392814115*w^8 - 71697552*w^6 - 35270865*w^4 + 2264535*w^2 + 4725)/(w^6*(w^2 - 1)^7*(w^2 + 1)^9) + (1/512)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(36600*w^14 - 96603*w^12 + 86961*w^10 + 22171*w^8 - 5144*w^6 - 4909*w^4 - 5871*w^2 + 45)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^2) + (1/128)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(105*w^12 + 6*w^10 - 151*w^8 - 396*w^6 - 151*w^4 + 6*w^2 + 105)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^2) + (15/2048)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^8 + 49*w^6 + 134*w^4 + 49*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^2);
cfW["a1b^2","D"] = (1/4)*Pi*(-315*w^8 + 150*w^4 + 540*w^2 + 255)*Log[w]*Log[1 - w^2]/(w^2 - 1)^2 + (1/8)*Pi^3*(-105*w^20 + 630*w^18 - 1640*w^16 - 550*w^14 - 28365*w^12 - 94995*w^10 - 146570*w^8 - 96115*w^6 - 26300*w^4 - 2860*w^2 - 30)/(w^2 - 1)^8 + (1/32)*Pi*(4620*w^14 - 15268*w^12 + 17927*w^10 - 3453*w^8 - 5988*w^6 + 2612*w^4 + 945*w^2 - 135)*Log[w]/(w^2*(w^2 - 1)^3) + (1/64)*Pi*(-45*w^2 - 45)*(w^4 - 10*w^2 + 1)*(3*w^4 + 8*w^2 + 3)*Log[w]*Log[(w + 1)/(1 - w)]/(w^3*(w^2 - 1)^2) + (1/64)*Pi*(-15*w^2 - 15)*(-PolyLog[2, -w] + PolyLog[2, w])*(w^4 - 10*w^2 + 1)*(21*w^6 + 21*w^4 + 20*w^2 + 8)/(w^3*(w^2 - 1)) + (1/16)*Pi*(945*w^12 - 675*w^8 - 1800*w^6 - 675*w^4 + 945)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^2) + (1/53760)*Pi*(-970200*w^44 + 2913050*w^42 + 17310811*w^40 + 6148184*w^38 - 20456656*w^36 + 107309574*w^34 + 98261909*w^32 - 5273742768*w^30 - 42288561672*w^28 - 166335208060*w^26 - 423136912282*w^24 - 734411235040*w^22 - 923257361656*w^20 - 843104440724*w^18 - 567725618334*w^16 - 273833966224*w^14 - 93464097664*w^12 - 21002581502*w^10 - 2952924433*w^8 - 210544440*w^6 + 11383592*w^4 + 5530350*w^2 - 283815)/(w^4*(w^2 - 1)^7*(w^2 + 1)^9) + (1/8)*Pi*(90*w^20 + 8580*w^18 + 78900*w^16 + 288345*w^14 + 439710*w^12 + 284985*w^10 + 85095*w^8 + 1650*w^6 + 4920*w^4 - 1890*w^2 + 315)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^8) + (1/8)*Pi*(315*w^24 - 1890*w^22 + 4170*w^20 - 21930*w^18 - 154545*w^16 - 580890*w^14 - 871860*w^12 - 580890*w^10 - 154545*w^8 - 21930*w^6 + 4170*w^4 - 1890*w^2 + 315)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^8) + (1/512)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(4620*w^12 - 10648*w^10 + 8503*w^8 + 4448*w^6 - 2792*w^4 - 1432*w^2 - 1089)*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^2) + (1/3072)*Pi*(5 - 5*w^2)*(6732*w^8 - 16829*w^6 - 26186*w^4 - 67637*w^2 + 88368)*EllipticK[w^2]^2/w^6 + (1/1536)*Pi*(144120*w^10 - 117245*w^8 + 40835*w^6 + 47345*w^4 + 482305*w^2 - 441840)*EllipticE[w^2]*EllipticK[w^2]/w^6 + (1/3072)*Pi*(-441840*w^12 + 626425*w^10 - 69900*w^8 + 81670*w^6 - 69900*w^4 + 626425*w^2 - 441840)*EllipticE[w^2]^2/(w^6*(w^2 - 1)) - 45/2048*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^4 + 8*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^6*(w^2 - 1)^2) + (1/32)*Pi*(w^2 + 1)*(2310*w^24 - 19207*w^22 + 72709*w^20 - 175999*w^18 + 87764*w^16 - 1470854*w^14 - 1756246*w^12 - 1470854*w^10 + 87764*w^8 - 175999*w^6 + 72709*w^4 - 19207*w^2 + 2310)*Log[w^2 + 1]/(w^6*(w^2 - 1)^7) + (1/64)*Pi*(-8925*w^26 + 61637*w^24 - 185152*w^22 + 318400*w^20 - 108515*w^18 + 1446065*w^16 + 3294860*w^14 + 3159340*w^12 + 1320115*w^10 + 284985*w^8 - 111820*w^6 + 78148*w^4 - 27843*w^2 + 4305)*Log[1 - w^2]/(w^6*(w^2 - 1)^7) + (1/128)*Pi*(-45*w^2 - 45)*(w^4 - 10*w^2 + 1)*(7*w^12 - 9*w^8 - 24*w^6 - 9*w^4 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^2);
cfW["a1b^2","E"] = (1/64)*Pi*(-945*w^16 - 2726*w^14 + 13618*w^12 - 11570*w^10 - 59254*w^8 - 14420*w^6 + 11748*w^4 + 2780*w^2 + 65)*Log[1 - w^2]/(w^5*(w^2 - 1)^2) + (1/7680)*Pi*(109800*w^20 - 1474737*w^18 + 911530*w^16 + 4341443*w^14 - 644835*w^12 + 3355527*w^10 - 3196429*w^8 - 3479499*w^6 - 188985*w^4 + 66250*w^2 + 1695)/(w^7*(w^2 - 1)^2) + (1/1024)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 4748*w^12 + 43840*w^10 + 67653*w^8 - 17819*w^6 - 32240*w^4 - 5396*w^2 - 113)*Log[(w + 1)/(1 - w)]/(w^8*(w^2 - 1)^2);
cfW["a1b^2","F"] = (1/64)*Pi*(189*w^14 + 231*w^12 - 2347*w^10 + 2327*w^8 + 7065*w^6 + 1267*w^4 - 1851*w^2 - 385)*Log[1 - w^2]/(w^3*(w^2 - 1)^2) + (1/7680)*Pi*(-13860*w^18 + 180972*w^16 - 72495*w^14 - 564831*w^12 - 4269*w^10 - 1003797*w^8 + 669823*w^6 + 668067*w^4 + 13865*w^2 - 11235)/(w^5*(w^2 - 1)^2) + (1/1024)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(707*w^10 + 6529*w^8 + 10124*w^6 - 4548*w^4 - 5567*w^2 - 749)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^2);
cfW["a1b^2","G"] = (1/16)*Pi*(945*w^16 + 2411*w^14 - 16355*w^12 + 10475*w^10 + 63045*w^8 + 21181*w^6 - 8723*w^4 - 2367*w^2 - 52)*Log[1 - w^2]/(w^3*(w^2 - 1)^3) + (1/8)*Pi*(-4725*w^12 - 450*w^10 + 3855*w^8 + 9780*w^6 + 3855*w^4 - 450*w^2 - 4725)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^3) + (1/16)*Pi*(-12600*w^28 + 99360*w^26 - 335580*w^24 + 606960*w^22 - 1185225*w^20 - 2781900*w^18 - 11161485*w^16 - 15382680*w^14 - 11099025*w^12 - 3001500*w^10 - 831525*w^8 + 288240*w^6 - 166680*w^4 + 49680*w^2 - 6300)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^11) + (1/8)*Pi*(-3150*w^28 + 24840*w^26 - 83670*w^24 + 132720*w^22 - 638475*w^20 - 3204900*w^18 - 10875195*w^16 - 15624600*w^14 - 10875195*w^12 - 3204900*w^10 - 638475*w^8 + 132720*w^6 - 83670*w^4 + 24840*w^2 - 3150)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^11) + (1/1920)*Pi*(-109800*w^22 + 1694337*w^20 - 1924456*w^18 - 5658683*w^16 + 7807057*w^14 - 3820535*w^12 + 5097343*w^10 + 265151*w^8 - 3196357*w^6 - 246882*w^4 + 61085*w^2 + 1500)/(w^5*(w^2 - 1)^4) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 4761*w^12 + 44197*w^10 + 69934*w^8 - 13265*w^6 - 29959*w^4 - 5039*w^2 - 100)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3) + (1/3840)*Pi*(605745*w^56 - 7747892*w^54 - 18109471*w^52 + 76786637*w^50 + 148281821*w^48 - 354580413*w^46 - 539033508*w^44 + 3148894862*w^42 + 21502680523*w^40 + 107955449217*w^38 + 413097933969*w^36 + 1149567925125*w^34 + 2354131228407*w^32 + 3688072451282*w^30 + 4426850160624*w^28 + 4189018616672*w^26 + 3019621271727*w^24 + 1705807906322*w^22 + 715913057091*w^20 + 226925339507*w^18 + 50119657795*w^16 + 7539476491*w^14 + 551291348*w^12 + 41430930*w^10 + 38497429*w^8 + 3606145*w^6 - 5529045*w^4 - 1353285*w^2 - 855)/(w^6*(w^2 - 1)^10*(w^2 + 1)^11) + (1/512)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(40383*w^16 - 86543*w^14 + 14130*w^12 + 72366*w^10 + 11667*w^8 - 36005*w^6 - 18094*w^4 - 11910*w^2 + 90)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^3) + (1/64)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(105*w^12 + 6*w^10 - 151*w^8 - 396*w^6 - 151*w^4 + 6*w^2 + 105)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^3) + (1/128)*Pi*(-w^2 - 1)*(50773*w^32 - 447579*w^30 + 1656317*w^28 - 3000157*w^26 + 1320406*w^24 + 7909897*w^22 - 761925*w^20 + 114252143*w^18 + 117402330*w^16 + 114252143*w^14 - 761925*w^12 + 7909897*w^10 + 1320406*w^8 - 3000157*w^6 + 1656317*w^4 - 447579*w^2 + 50773)*Log[w^2 + 1]/(w^8*(w^2 - 1)^10) + (15/1024)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^8 + 49*w^6 + 134*w^4 + 49*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^3) + (1/128)*Pi*(59173*w^34 - 447026*w^32 + 1365822*w^30 - 1791508*w^28 - 452259*w^26 + 4149579*w^24 - 15707924*w^22 - 50289238*w^20 - 114906107*w^18 - 117079755*w^16 - 59304566*w^14 - 168492*w^12 - 5631421*w^10 - 155131*w^8 + 1947588*w^6 - 1302642*w^4 + 402606*w^2 - 50779)*Log[1 - w^2]/(w^8*(w^2 - 1)^10);
cfW["a1b^2","H"] = (1/16)*Pi*(-189*w^14 - 168*w^12 + 2809*w^10 - 2222*w^8 - 7461*w^6 - 2212*w^4 + 1293*w^2 + 310)*Log[1 - w^2]/(w*(w^2 - 1)^3) + (1/8)*Pi*(945*w^12 - 675*w^8 - 1800*w^6 - 675*w^4 + 945)*Log[1 - w^2]^2/(w^2*(w^2 - 1)^3) + (1/3840)*Pi*(-432346*w^52 + 566853*w^50 + 5492507*w^48 - 4575974*w^46 - 29477459*w^44 - 92870652*w^42 - 2031730742*w^40 - 19506175558*w^38 - 109403172327*w^36 - 417563032779*w^34 - 1146528172749*w^32 - 2355247190556*w^30 - 3677691834050*w^28 - 4448542441728*w^26 - 4164797941328*w^24 - 3036749750412*w^22 - 1695539982572*w^20 - 722244282801*w^18 - 224915239547*w^16 - 50360066430*w^14 - 7284168779*w^12 - 644558756*w^10 - 33618106*w^8 - 3547822*w^6 + 1227533*w^4 + 717015*w^2 + 64365)/(w^2*(w^2 - 1)^10*(w^2 + 1)^11) + (1/8)*Pi*(630*w^28 - 5040*w^26 + 17070*w^24 - 12120*w^22 + 491955*w^20 + 3341340*w^18 + 10794195*w^16 + 15664200*w^14 + 10794195*w^12 + 3341340*w^10 + 491955*w^8 - 12120*w^6 + 17070*w^4 - 5040*w^2 + 630)*PolyLog[2, -w^2]/(w^2*(w^2 - 1)^11) + (1/16)*Pi*(2520*w^28 - 20160*w^26 + 69660*w^24 - 116760*w^22 + 625785*w^20 + 3219660*w^18 + 10884285*w^16 + 15603720*w^14 + 10832625*w^12 + 3310380*w^10 + 526245*w^8 - 42840*w^6 + 33960*w^4 - 10080*w^2 + 1260)*PolyLog[2, w^2]/(w^2*(w^2 - 1)^11) + (1/512)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(6489*w^12 - 16577*w^10 + 13430*w^8 + 2112*w^6 - 6273*w^4 - 2991*w^2 - 2154)*Log[(w + 1)/(1 - w)]/(w^3*(w^2 - 1)^3) + (1/1920)*Pi*(13860*w^20 - 208692*w^18 + 203151*w^16 + 725259*w^14 - 835725*w^12 + 999585*w^10 - 1532653*w^8 - 29111*w^6 + 620521*w^4 + 24215*w^2 - 10650)/(w^3*(w^2 - 1)^4) - 45/1024*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^4 + 8*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^4*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(707*w^10 + 6568*w^8 + 10442*w^6 - 3918*w^4 - 5249*w^2 - 710)*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^3) + (1/64)*Pi*(-45*w^2 - 45)*(w^4 - 10*w^2 + 1)*(7*w^12 - 9*w^8 - 24*w^6 - 9*w^4 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^5*(w^2 - 1)^3) + (1/128)*Pi*(w^2 + 1)*(3216*w^32 - 19233*w^30 + 14249*w^28 + 227841*w^26 - 1098702*w^24 + 4031827*w^22 + 13324431*w^20 + 91984269*w^18 + 142426284*w^16 + 91984269*w^14 + 13324431*w^12 + 4031827*w^10 - 1098702*w^8 + 227841*w^6 + 14249*w^4 - 19233*w^2 + 3216)*Log[w^2 + 1]/(w^6*(w^2 - 1)^10) + (1/128)*Pi*(-3216*w^34 + 16605*w^32 - 15204*w^30 - 101158*w^28 + 392513*w^26 + 49319*w^24 + 9869246*w^22 + 52526892*w^20 + 116582555*w^18 + 117547643*w^16 + 52925492*w^14 + 8250638*w^12 + 1708527*w^10 - 510471*w^8 + 122490*w^6 + 14196*w^4 - 17203*w^2 + 3216)*Log[1 - w^2]/(w^6*(w^2 - 1)^10);
cfW["a1b a2b","A"] = (1/128)*Pi*(315*w^12 + 9240*w^10 + 54075*w^8 + 94500*w^6 + 54075*w^4 + 9240*w^2 + 315)/w^6;
cfW["a1b a2b","B"] = 0;
cfW["a1b a2b","C"] = (1/2)*Pi^3*(315*w^16 - 1300*w^14 + 2005*w^12 - 895*w^10 + 2025*w^8 + 1735*w^6 + 1875*w^4 + 345*w^2 + 20)/(w^2 - 1)^6 + (1/2)*Pi*(1890*w^10 - 285*w^8 - 1260*w^6 - 2790*w^4 - 870*w^2 - 45)*Log[w]*Log[1 - w^2]/(w^2*(w^2 - 1)^2) + (1/16)*Pi*(15*w^2 + 15)*(-PolyLog[2, -w] + PolyLog[2, w])*(w^4 - 10*w^2 + 1)*(63*w^6 + 55*w^4 + 36*w^2 + 6)/(w^3*(w^2 - 1)) + (1/4)*Pi*(-2835*w^12 + 405*w^10 + 1815*w^8 + 4590*w^6 + 1815*w^4 + 405*w^2 - 2835)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^2) + (1/16)*Pi*(-41850*w^14 + 112895*w^12 - 95870*w^10 - 15975*w^8 + 5100*w^6 + 2445*w^4 - 300*w^2 - 45)*Log[w]/(w^4*(w^2 - 1)^2) + (1/2)*Pi*(-60*w^16 - 1035*w^14 - 5625*w^12 - 5205*w^10 - 6075*w^8 + 2685*w^6 - 6015*w^4 + 3900*w^2 - 945)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^6) + (1/2)*Pi*(-945*w^20 + 3900*w^18 - 5475*w^16 + 6150*w^14 + 6900*w^12 + 15690*w^10 + 6900*w^8 + 6150*w^6 - 5475*w^4 + 3900*w^2 - 945)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^6) + (1/32)*Pi*(w^2 + 3)*(3*w^2 + 1)*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(w^4 + 12*w^2 + 1)*Log[w]*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^2) + (1/16)*Pi*(-5*w^2 - 5)*(4185*w^20 - 28086*w^18 + 84283*w^16 - 154648*w^14 + 192896*w^12 - 226660*w^10 + 192896*w^8 - 154648*w^6 + 84283*w^4 - 28086*w^2 + 4185)*Log[w^2 + 1]/(w^6*(w^2 - 1)^5) + (1/256)*Pi*(5*w^2 - 5)*(840*w^10 + 611*w^8 - 21923*w^6 - 48181*w^4 - 30913*w^2 + 104046)*EllipticK[w^2]^2/w^6 + (1/256)*Pi*(-8400*w^12 - 258365*w^10 + 143930*w^8 + 100260*w^6 - 343990*w^4 - 575895*w^2 + 1032060)*EllipticE[w^2]*EllipticK[w^2]/w^6 + (1/128)*Pi*(255915*w^12 - 208565*w^10 - 50015*w^8 + 50130*w^6 - 50015*w^4 - 208565*w^2 + 255915)*EllipticE[w^2]^2/(w^6*(w^2 - 1)) + (1/32)*Pi*(81285*w^22 - 436555*w^20 + 987835*w^18 - 1165705*w^16 + 623640*w^14 - 155080*w^12 - 182560*w^10 - 241160*w^8 + 462055*w^6 - 425865*w^4 + 197545*w^2 - 39435)*Log[1 - w^2]/(w^6*(w^2 - 1)^5) + (1/768)*Pi*(251100*w^42 - 1851735*w^40 - 8398070*w^38 + 198540*w^36 + 22982170*w^34 - 13519645*w^32 - 62263880*w^30 + 81876960*w^28 + 312644160*w^26 + 362444770*w^24 + 419623340*w^22 + 822822360*w^20 + 803880380*w^18 + 539905870*w^16 + 225778200*w^14 + 85535040*w^12 + 28322260*w^10 - 1044955*w^8 - 5358470*w^6 - 1218180*w^4 + 62010*w^2 - 225)/(w^6*(w^2 - 1)^5*(w^2 + 1)^9) + (1/256)*Pi*(-5*w^2 - 5)*(w^4 - 10*w^2 + 1)*(8370*w^14 - 22579*w^12 + 20671*w^10 + 3427*w^8 - 1020*w^6 - 721*w^4 - 1437*w^2 + 9)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^2) + (1/32)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(63*w^12 - 11*w^10 - 71*w^8 - 186*w^6 - 71*w^4 - 11*w^2 + 63)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^2) + (15/1024)*Pi*(w^2 + 1)^2*(w^2 + 3)*(3*w^2 + 1)*(w^4 - 10*w^2 + 1)^2*(w^4 + 12*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^2);
cfW["a1b a2b","D"] = 0;
cfW["a1b a2b","E"] = (1/32)*Pi*(-1134*w^16 - 2495*w^14 + 15019*w^12 - 13607*w^10 - 58789*w^8 - 13307*w^6 + 12087*w^4 + 2801*w^2 + 65)*Log[1 - w^2]/(w^5*(w^2 - 1)^2) + (1/768)*Pi*(25110*w^20 - 335679*w^18 + 242171*w^16 + 908326*w^14 - 217476*w^12 + 728928*w^10 - 670862*w^8 - 710502*w^6 - 37554*w^4 + 13439*w^2 + 339)/(w^7*(w^2 - 1)^2) + (1/512)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 4829*w^12 + 44317*w^10 + 67863*w^8 - 19193*w^6 - 32915*w^4 - 5459*w^2 - 113)*Log[(w + 1)/(1 - w)]/(w^8*(w^2 - 1)^2);
cfW["a1b a2b","F"] = 0;
cfW["a1b a2b","G"] = (1/8)*Pi*(1134*w^16 + 2117*w^14 - 18050*w^12 + 12935*w^10 + 62520*w^8 + 19825*w^6 - 9152*w^4 - 2397*w^2 - 52)*Log[1 - w^2]/(w^3*(w^2 - 1)^3) + (1/2)*Pi*(-2835*w^12 + 405*w^10 + 1815*w^8 + 4590*w^6 + 1815*w^4 + 405*w^2 - 2835)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^3) + (1/8)*Pi*(-15120*w^24 + 92640*w^22 - 232980*w^20 + 297000*w^18 - 378735*w^16 - 305550*w^14 - 800910*w^12 - 342510*w^10 - 267975*w^8 + 140760*w^6 - 115380*w^4 + 46320*w^2 - 7560)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^9) + (1/4)*Pi*(-3780*w^24 + 23160*w^22 - 58020*w^20 + 64080*w^18 - 195555*w^16 - 414750*w^14 - 720270*w^12 - 414750*w^10 - 195555*w^8 + 64080*w^6 - 58020*w^4 + 23160*w^2 - 3780)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^9) + (1/192)*Pi*(-25110*w^20 + 360789*w^18 - 118724*w^16 - 1286184*w^14 + 492560*w^12 - 464648*w^10 + 649572*w^8 + 690808*w^6 + 36530*w^4 - 12733*w^2 - 300)/(w^5*(w^2 - 1)^3) + (1/128)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 4842*w^12 + 44665*w^10 + 70066*w^8 - 14801*w^6 - 30712*w^4 - 5111*w^2 - 100)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3) + (1/768)*Pi*(272106*w^52 - 3079185*w^50 - 14611318*w^48 + 9972643*w^46 + 101880170*w^44 + 26825200*w^42 - 327962706*w^40 - 13806388*w^38 + 2301757080*w^36 + 7495609790*w^34 + 18251813334*w^32 + 38257728962*w^30 + 62172530604*w^28 + 77988465548*w^26 + 69517439580*w^24 + 51949239812*w^22 + 27717255858*w^20 + 11849158583*w^18 + 3490886790*w^16 + 678462995*w^14 + 99204010*w^12 + 39406828*w^10 + 10554214*w^8 - 5579336*w^6 - 3720180*w^4 - 584652*w^2 - 342)/(w^6*(w^2 - 1)^8*(w^2 + 1)^11) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(45351*w^16 - 98687*w^14 + 18426*w^12 + 79844*w^10 + 8003*w^8 - 34013*w^6 - 15694*w^4 - 14520*w^2 + 90)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^3) + (1/16)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(63*w^12 - 11*w^10 - 71*w^8 - 186*w^6 - 71*w^4 - 11*w^2 + 63)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^3) + (1/32)*Pi*(-w^2 - 1)*(27802*w^28 - 186557*w^26 + 471164*w^24 - 323970*w^22 - 1039454*w^20 + 3653617*w^18 - 3338608*w^16 + 9032012*w^14 - 3338608*w^12 + 3653617*w^10 - 1039454*w^8 - 323970*w^6 + 471164*w^4 - 186557*w^2 + 27802)*Log[w^2 + 1]/(w^8*(w^2 - 1)^8) + (15/512)*Pi*(w^2 + 1)^2*(w^2 + 3)*(3*w^2 + 1)*(w^4 - 10*w^2 + 1)^2*(w^4 + 12*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^3) + (1/32)*Pi*(32842*w^30 - 181079*w^28 + 350427*w^26 - 67734*w^24 - 814168*w^22 + 1070839*w^20 - 1405435*w^18 - 3132436*w^16 - 2627011*w^14 + 393112*w^12 - 1868716*w^10 + 767439*w^8 + 122649*w^6 - 335200*w^4 + 162276*w^2 - 27805)*Log[1 - w^2]/(w^8*(w^2 - 1)^8);
cfW["a1b a2b","H"] = 0;
cfW["a2b^2","A"] = (1/512)*Pi*(645*w^12 + 19020*w^10 + 111525*w^8 + 195000*w^6 + 111525*w^4 + 19020*w^2 + 645)/w^6;
cfW["a2b^2","B"] = (1/512)*Pi*(195*w^12 + 7020*w^10 + 43875*w^8 + 78000*w^6 + 43875*w^4 + 7020*w^2 + 195)/w^6;
cfW["a2b^2","C"] = (1/8)*Pi^3*(525*w^20 - 3090*w^18 + 7440*w^16 - 6040*w^14 + 31985*w^12 + 92985*w^10 + 149730*w^8 + 93265*w^6 + 27340*w^4 + 2690*w^2 + 70)/(w^2 - 1)^8 + (1/4)*Pi*(1575*w^10 + 135*w^8 - 1350*w^6 - 2970*w^4 - 915*w^2 - 45)*Log[w]*Log[1 - w^2]/(w^2*(w^2 - 1)^2) + (1/64)*Pi*(15*w^2 + 15)*(-PolyLog[2, -w] + PolyLog[2, w])*(w^4 - 10*w^2 + 1)*(105*w^6 + 117*w^4 + 76*w^2 + 12)/(w^3*(w^2 - 1)) + (1/16)*Pi*(-4725*w^12 - 450*w^10 + 3855*w^8 + 9780*w^6 + 3855*w^4 - 450*w^2 - 4725)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^2) + (1/32)*Pi*(-36600*w^16 + 133203*w^14 - 177348*w^12 + 60912*w^10 + 25607*w^8 - 1943*w^6 - 2916*w^4 + 300*w^2 + 45)*Log[w]/(w^4*(w^2 - 1)^3) + (1/8)*Pi*(-210*w^20 - 8070*w^18 - 82020*w^16 - 279795*w^14 - 449190*w^12 - 278955*w^10 - 95955*w^8 + 18120*w^6 - 22320*w^4 + 9270*w^2 - 1575)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^8) + (1/8)*Pi*(-1575*w^24 + 9270*w^22 - 20970*w^20 + 41850*w^18 + 140325*w^16 + 588150*w^14 + 867300*w^12 + 588150*w^10 + 140325*w^8 + 41850*w^6 - 20970*w^4 + 9270*w^2 - 1575)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^8) + (1/64)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(3*w^8 + 49*w^6 + 134*w^4 + 49*w^2 + 3)*Log[w]*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^2) + (1/32)*Pi*(-w^2 - 1)*(18300*w^24 - 158387*w^22 + 623629*w^20 - 1506339*w^18 + 2319454*w^16 - 4335414*w^14 + 1314714*w^12 - 4335414*w^10 + 2319454*w^8 - 1506339*w^6 + 623629*w^4 - 158387*w^2 + 18300)*Log[w^2 + 1]/(w^6*(w^2 - 1)^7) + (1/6144)*Pi*(5*w^2 - 5)*(8064*w^10 + 24380*w^8 - 238435*w^6 - 574553*w^4 - 232693*w^2 + 1044341)*EllipticK[w^2]^2/w^6 + (1/6144)*Pi*(-80640*w^12 - 2786635*w^10 + 1496440*w^8 + 1317240*w^6 - 4492890*w^4 - 5194205*w^2 + 10362770)*EllipticE[w^2]*EllipticK[w^2]/w^6 + (1/6144)*Pi*(5141065*w^12 - 3990420*w^10 - 1498225*w^8 + 1317240*w^6 - 1498225*w^4 - 3990420*w^2 + 5141065)*EllipticE[w^2]^2/(w^6*(w^2 - 1)) + (1/64)*Pi*(71205*w^26 - 523107*w^24 + 1692378*w^22 - 3113234*w^20 + 3225701*w^18 - 3413889*w^16 - 2794944*w^14 - 3246456*w^12 - 618031*w^10 - 1599471*w^8 + 1347814*w^6 - 761894*w^4 + 242933*w^2 - 34605)*Log[1 - w^2]/(w^6*(w^2 - 1)^7) + (1/53760)*Pi*(7686000*w^46 - 69782755*w^44 - 134989771*w^42 + 435634311*w^40 + 375813336*w^38 - 1877893669*w^36 - 432646869*w^34 + 10579093833*w^32 + 41784192072*w^30 + 158367300210*w^28 + 418777805642*w^26 + 752555604710*w^24 + 913963251096*w^22 + 844977776454*w^20 + 563299247854*w^18 + 277356809394*w^16 + 92698142824*w^14 + 20635311137*w^12 + 3183577233*w^10 + 392814115*w^8 - 71697552*w^6 - 35270865*w^4 + 2264535*w^2 + 4725)/(w^6*(w^2 - 1)^7*(w^2 + 1)^9) + (1/512)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(36600*w^14 - 96603*w^12 + 86961*w^10 + 22171*w^8 - 5144*w^6 - 4909*w^4 - 5871*w^2 + 45)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^2) + (1/128)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(105*w^12 + 6*w^10 - 151*w^8 - 396*w^6 - 151*w^4 + 6*w^2 + 105)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^2) + (15/2048)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^8 + 49*w^6 + 134*w^4 + 49*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^2);
cfW["a2b^2","D"] = (1/4)*Pi*(315*w^8 - 150*w^4 - 540*w^2 - 255)*Log[w]*Log[1 - w^2]/(w^2 - 1)^2 + (1/8)*Pi^3*(105*w^20 - 630*w^18 + 1640*w^16 + 550*w^14 + 28365*w^12 + 94995*w^10 + 146570*w^8 + 96115*w^6 + 26300*w^4 + 2860*w^2 + 30)/(w^2 - 1)^8 + (1/32)*Pi*(-4620*w^14 + 15268*w^12 - 17927*w^10 + 3453*w^8 + 5988*w^6 - 2612*w^4 - 945*w^2 + 135)*Log[w]/(w^2*(w^2 - 1)^3) + (1/64)*Pi*(15*w^2 + 15)*(-PolyLog[2, -w] + PolyLog[2, w])*(w^4 - 10*w^2 + 1)*(21*w^6 + 21*w^4 + 20*w^2 + 8)/(w^3*(w^2 - 1)) + (1/64)*Pi*(45*w^2 + 45)*(w^4 - 10*w^2 + 1)*(3*w^4 + 8*w^2 + 3)*Log[w]*Log[(w + 1)/(1 - w)]/(w^3*(w^2 - 1)^2) + (1/16)*Pi*(-945*w^12 + 675*w^8 + 1800*w^6 + 675*w^4 - 945)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^2) + (1/53760)*Pi*(970200*w^44 - 2913050*w^42 - 17310811*w^40 - 6148184*w^38 + 20456656*w^36 - 107309574*w^34 - 98261909*w^32 + 5273742768*w^30 + 42288561672*w^28 + 166335208060*w^26 + 423136912282*w^24 + 734411235040*w^22 + 923257361656*w^20 + 843104440724*w^18 + 567725618334*w^16 + 273833966224*w^14 + 93464097664*w^12 + 21002581502*w^10 + 2952924433*w^8 + 210544440*w^6 - 11383592*w^4 - 5530350*w^2 + 283815)/(w^4*(w^2 - 1)^7*(w^2 + 1)^9) + (1/8)*Pi*(-90*w^20 - 8580*w^18 - 78900*w^16 - 288345*w^14 - 439710*w^12 - 284985*w^10 - 85095*w^8 - 1650*w^6 - 4920*w^4 + 1890*w^2 - 315)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^8) + (1/8)*Pi*(-315*w^24 + 1890*w^22 - 4170*w^20 + 21930*w^18 + 154545*w^16 + 580890*w^14 + 871860*w^12 + 580890*w^10 + 154545*w^8 + 21930*w^6 - 4170*w^4 + 1890*w^2 - 315)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^8) + (1/512)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(4620*w^12 - 10648*w^10 + 8503*w^8 + 4448*w^6 - 2792*w^4 - 1432*w^2 - 1089)*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^2) + (1/32)*Pi*(-w^2 - 1)*(2310*w^24 - 19207*w^22 + 72709*w^20 - 175999*w^18 + 87764*w^16 - 1470854*w^14 - 1756246*w^12 - 1470854*w^10 + 87764*w^8 - 175999*w^6 + 72709*w^4 - 19207*w^2 + 2310)*Log[w^2 + 1]/(w^6*(w^2 - 1)^7) + (1/3072)*Pi*(5*w^2 - 5)*(6732*w^8 - 16829*w^6 - 26186*w^4 - 67637*w^2 + 88368)*EllipticK[w^2]^2/w^6 + (1/1536)*Pi*(-144120*w^10 + 117245*w^8 - 40835*w^6 - 47345*w^4 - 482305*w^2 + 441840)*EllipticE[w^2]*EllipticK[w^2]/w^6 + (1/3072)*Pi*(441840*w^12 - 626425*w^10 + 69900*w^8 - 81670*w^6 + 69900*w^4 - 626425*w^2 + 441840)*EllipticE[w^2]^2/(w^6*(w^2 - 1)) + (45/2048)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^4 + 8*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^6*(w^2 - 1)^2) + (1/64)*Pi*(8925*w^26 - 61637*w^24 + 185152*w^22 - 318400*w^20 + 108515*w^18 - 1446065*w^16 - 3294860*w^14 - 3159340*w^12 - 1320115*w^10 - 284985*w^8 + 111820*w^6 - 78148*w^4 + 27843*w^2 - 4305)*Log[1 - w^2]/(w^6*(w^2 - 1)^7) + (1/128)*Pi*(45*w^2 + 45)*(w^4 - 10*w^2 + 1)*(7*w^12 - 9*w^8 - 24*w^6 - 9*w^4 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^2);
cfW["a2b^2","E"] = (1/64)*Pi*(-945*w^16 - 2726*w^14 + 13618*w^12 - 11570*w^10 - 59254*w^8 - 14420*w^6 + 11748*w^4 + 2780*w^2 + 65)*Log[1 - w^2]/(w^5*(w^2 - 1)^2) + (1/7680)*Pi*(109800*w^20 - 1474737*w^18 + 911530*w^16 + 4341443*w^14 - 644835*w^12 + 3355527*w^10 - 3196429*w^8 - 3479499*w^6 - 188985*w^4 + 66250*w^2 + 1695)/(w^7*(w^2 - 1)^2) + (1/1024)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 4748*w^12 + 43840*w^10 + 67653*w^8 - 17819*w^6 - 32240*w^4 - 5396*w^2 - 113)*Log[(w + 1)/(1 - w)]/(w^8*(w^2 - 1)^2);
cfW["a2b^2","F"] = (1/64)*Pi*(-189*w^14 - 231*w^12 + 2347*w^10 - 2327*w^8 - 7065*w^6 - 1267*w^4 + 1851*w^2 + 385)*Log[1 - w^2]/(w^3*(w^2 - 1)^2) + (1/7680)*Pi*(13860*w^18 - 180972*w^16 + 72495*w^14 + 564831*w^12 + 4269*w^10 + 1003797*w^8 - 669823*w^6 - 668067*w^4 - 13865*w^2 + 11235)/(w^5*(w^2 - 1)^2) + (1/1024)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(707*w^10 + 6529*w^8 + 10124*w^6 - 4548*w^4 - 5567*w^2 - 749)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^2);
cfW["a2b^2","G"] = (1/16)*Pi*(945*w^16 + 2411*w^14 - 16355*w^12 + 10475*w^10 + 63045*w^8 + 21181*w^6 - 8723*w^4 - 2367*w^2 - 52)*Log[1 - w^2]/(w^3*(w^2 - 1)^3) + (1/8)*Pi*(-4725*w^12 - 450*w^10 + 3855*w^8 + 9780*w^6 + 3855*w^4 - 450*w^2 - 4725)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^3) + (1/16)*Pi*(-12600*w^28 + 99360*w^26 - 335580*w^24 + 606960*w^22 - 1185225*w^20 - 2781900*w^18 - 11161485*w^16 - 15382680*w^14 - 11099025*w^12 - 3001500*w^10 - 831525*w^8 + 288240*w^6 - 166680*w^4 + 49680*w^2 - 6300)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^11) + (1/8)*Pi*(-3150*w^28 + 24840*w^26 - 83670*w^24 + 132720*w^22 - 638475*w^20 - 3204900*w^18 - 10875195*w^16 - 15624600*w^14 - 10875195*w^12 - 3204900*w^10 - 638475*w^8 + 132720*w^6 - 83670*w^4 + 24840*w^2 - 3150)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^11) + (1/1920)*Pi*(-109800*w^22 + 1694337*w^20 - 1924456*w^18 - 5658683*w^16 + 7807057*w^14 - 3820535*w^12 + 5097343*w^10 + 265151*w^8 - 3196357*w^6 - 246882*w^4 + 61085*w^2 + 1500)/(w^5*(w^2 - 1)^4) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 4761*w^12 + 44197*w^10 + 69934*w^8 - 13265*w^6 - 29959*w^4 - 5039*w^2 - 100)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3) + (1/3840)*Pi*(605745*w^56 - 7747892*w^54 - 18109471*w^52 + 76786637*w^50 + 148281821*w^48 - 354580413*w^46 - 539033508*w^44 + 3148894862*w^42 + 21502680523*w^40 + 107955449217*w^38 + 413097933969*w^36 + 1149567925125*w^34 + 2354131228407*w^32 + 3688072451282*w^30 + 4426850160624*w^28 + 4189018616672*w^26 + 3019621271727*w^24 + 1705807906322*w^22 + 715913057091*w^20 + 226925339507*w^18 + 50119657795*w^16 + 7539476491*w^14 + 551291348*w^12 + 41430930*w^10 + 38497429*w^8 + 3606145*w^6 - 5529045*w^4 - 1353285*w^2 - 855)/(w^6*(w^2 - 1)^10*(w^2 + 1)^11) + (1/512)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(40383*w^16 - 86543*w^14 + 14130*w^12 + 72366*w^10 + 11667*w^8 - 36005*w^6 - 18094*w^4 - 11910*w^2 + 90)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^3) + (1/64)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(105*w^12 + 6*w^10 - 151*w^8 - 396*w^6 - 151*w^4 + 6*w^2 + 105)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^3) + (1/128)*Pi*(-w^2 - 1)*(50773*w^32 - 447579*w^30 + 1656317*w^28 - 3000157*w^26 + 1320406*w^24 + 7909897*w^22 - 761925*w^20 + 114252143*w^18 + 117402330*w^16 + 114252143*w^14 - 761925*w^12 + 7909897*w^10 + 1320406*w^8 - 3000157*w^6 + 1656317*w^4 - 447579*w^2 + 50773)*Log[w^2 + 1]/(w^8*(w^2 - 1)^10) + (15/1024)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^8 + 49*w^6 + 134*w^4 + 49*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^3) + (1/128)*Pi*(59173*w^34 - 447026*w^32 + 1365822*w^30 - 1791508*w^28 - 452259*w^26 + 4149579*w^24 - 15707924*w^22 - 50289238*w^20 - 114906107*w^18 - 117079755*w^16 - 59304566*w^14 - 168492*w^12 - 5631421*w^10 - 155131*w^8 + 1947588*w^6 - 1302642*w^4 + 402606*w^2 - 50779)*Log[1 - w^2]/(w^8*(w^2 - 1)^10);
cfW["a2b^2","H"] = (1/16)*Pi*(189*w^14 + 168*w^12 - 2809*w^10 + 2222*w^8 + 7461*w^6 + 2212*w^4 - 1293*w^2 - 310)*Log[1 - w^2]/(w*(w^2 - 1)^3) + (1/8)*Pi*(-945*w^12 + 675*w^8 + 1800*w^6 + 675*w^4 - 945)*Log[1 - w^2]^2/(w^2*(w^2 - 1)^3) + (1/3840)*Pi*(432346*w^52 - 566853*w^50 - 5492507*w^48 + 4575974*w^46 + 29477459*w^44 + 92870652*w^42 + 2031730742*w^40 + 19506175558*w^38 + 109403172327*w^36 + 417563032779*w^34 + 1146528172749*w^32 + 2355247190556*w^30 + 3677691834050*w^28 + 4448542441728*w^26 + 4164797941328*w^24 + 3036749750412*w^22 + 1695539982572*w^20 + 722244282801*w^18 + 224915239547*w^16 + 50360066430*w^14 + 7284168779*w^12 + 644558756*w^10 + 33618106*w^8 + 3547822*w^6 - 1227533*w^4 - 717015*w^2 - 64365)/(w^2*(w^2 - 1)^10*(w^2 + 1)^11) + (1/16)*Pi*(-2520*w^28 + 20160*w^26 - 69660*w^24 + 116760*w^22 - 625785*w^20 - 3219660*w^18 - 10884285*w^16 - 15603720*w^14 - 10832625*w^12 - 3310380*w^10 - 526245*w^8 + 42840*w^6 - 33960*w^4 + 10080*w^2 - 1260)*PolyLog[2, w^2]/(w^2*(w^2 - 1)^11) + (1/8)*Pi*(-630*w^28 + 5040*w^26 - 17070*w^24 + 12120*w^22 - 491955*w^20 - 3341340*w^18 - 10794195*w^16 - 15664200*w^14 - 10794195*w^12 - 3341340*w^10 - 491955*w^8 + 12120*w^6 - 17070*w^4 + 5040*w^2 - 630)*PolyLog[2, -w^2]/(w^2*(w^2 - 1)^11) + (1/512)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(6489*w^12 - 16577*w^10 + 13430*w^8 + 2112*w^6 - 6273*w^4 - 2991*w^2 - 2154)*Log[(w + 1)/(1 - w)]/(w^3*(w^2 - 1)^3) + (1/1920)*Pi*(-13860*w^20 + 208692*w^18 - 203151*w^16 - 725259*w^14 + 835725*w^12 - 999585*w^10 + 1532653*w^8 + 29111*w^6 - 620521*w^4 - 24215*w^2 + 10650)/(w^3*(w^2 - 1)^4) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(707*w^10 + 6568*w^8 + 10442*w^6 - 3918*w^4 - 5249*w^2 - 710)*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^3) + (45/1024)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^4 + 8*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^4*(w^2 - 1)^3) + (1/64)*Pi*(45*w^2 + 45)*(w^4 - 10*w^2 + 1)*(7*w^12 - 9*w^8 - 24*w^6 - 9*w^4 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^5*(w^2 - 1)^3) + (1/128)*Pi*(-w^2 - 1)*(3216*w^32 - 19233*w^30 + 14249*w^28 + 227841*w^26 - 1098702*w^24 + 4031827*w^22 + 13324431*w^20 + 91984269*w^18 + 142426284*w^16 + 91984269*w^14 + 13324431*w^12 + 4031827*w^10 - 1098702*w^8 + 227841*w^6 + 14249*w^4 - 19233*w^2 + 3216)*Log[w^2 + 1]/(w^6*(w^2 - 1)^10) + (1/128)*Pi*(3216*w^34 - 16605*w^32 + 15204*w^30 + 101158*w^28 - 392513*w^26 - 49319*w^24 - 9869246*w^22 - 52526892*w^20 - 116582555*w^18 - 117547643*w^16 - 52925492*w^14 - 8250638*w^12 - 1708527*w^10 + 510471*w^8 - 122490*w^6 - 14196*w^4 + 17203*w^2 - 3216)*Log[1 - w^2]/(w^6*(w^2 - 1)^10);
cfW["C_E1 a1b^2","A"] = (1/3584)*Pi*(-2310*w^12 - 56865*w^10 - 327000*w^8 - 589500*w^6 - 327000*w^4 - 56865*w^2 - 2310)/w^6;
cfW["C_E1 a1b^2","B"] = (1/3584)*Pi*(210*w^12 + 10665*w^10 + 89700*w^8 + 190500*w^6 + 89700*w^4 + 10665*w^2 + 210)/w^6;
cfW["C_E1 a1b^2","C"] = (1/8)*Pi^3*(-265*w^20 + 1485*w^18 - 3375*w^16 + 2025*w^14 - 10155*w^12 - 32790*w^10 - 65605*w^8 - 31790*w^6 - 9400*w^4 - 1220*w^2 - 110)/(w^2 - 1)^8 + (1/4)*Pi*(-795*w^10 - 270*w^8 + 705*w^6 + 2160*w^4 + 465*w^2 + 45)*Log[w]*Log[1 - w^2]/(w^2*(w^2 - 1)^2) + (1/64)*Pi*(-15*w^2 - 15)*(-PolyLog[2, -w] + PolyLog[2, w])*(w^4 - 10*w^2 + 1)*(53*w^6 + 74*w^4 + 53*w^2 + 5)/(w^3*(w^2 - 1)) + (1/16)*Pi*(2385*w^12 + 855*w^10 - 1950*w^8 - 7200*w^6 - 1950*w^4 + 855*w^2 + 2385)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^2) + (1/32)*Pi*(14670*w^16 - 48149*w^14 + 54889*w^12 - 4061*w^10 - 22001*w^8 + 6949*w^6 + 223*w^4 + 45*w^2 - 45)*Log[w]/(w^4*(w^2 - 1)^3) + (1/8)*Pi*(330*w^20 + 3660*w^18 + 28200*w^16 + 95370*w^14 + 196815*w^12 + 98370*w^10 + 30465*w^8 - 6075*w^6 + 10125*w^4 - 4455*w^2 + 795)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^8) + (1/8)*Pi*(795*w^24 - 4455*w^22 + 8835*w^20 - 18135*w^18 - 42615*w^16 - 216120*w^14 - 363810*w^12 - 216120*w^10 - 42615*w^8 - 18135*w^6 + 8835*w^4 - 4455*w^2 + 795)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^8) + (1/64)*Pi*(-15*w^2 - 15)*(w^4 - 10*w^2 + 1)*(3*w^8 + 26*w^6 + 96*w^4 + 26*w^2 + 3)*Log[w]*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^2) + (1/86016)*Pi*(-282240*w^12 + 896432*w^10 + 9289925*w^8 + 12831218*w^6 - 18641684*w^4 - 25664306*w^2 + 28021855)*EllipticK[w^2]^2/w^6 + (1/86016)*Pi*(-27457375*w^12 + 10541072*w^10 + 10353559*w^8 - 11988112*w^6 + 10353559*w^4 + 10541072*w^2 - 27457375)*EllipticE[w^2]^2/(w^6*(w^2 - 1)) + (1/86016)*Pi*(564480*w^14 + 12051901*w^12 - 17932765*w^10 - 220528*w^8 + 44462814*w^6 - 17557739*w^4 - 63944993*w^2 + 55479230)*EllipticE[w^2]*EllipticK[w^2]/(w^6*(w^2 - 1)) + (1/32)*Pi*(w^2 + 1)*(7220*w^24 - 59646*w^22 + 222327*w^20 - 510112*w^18 + 713582*w^16 - 1269302*w^14 - 22538*w^12 - 1269302*w^10 + 713582*w^8 - 510112*w^6 + 222327*w^4 - 59646*w^2 + 7220)*Log[w^2 + 1]/(w^6*(w^2 - 1)^7) + (1/448)*Pi*(-196735*w^26 + 1358196*w^24 - 4099284*w^22 + 6938222*w^20 - 5848808*w^18 + 4682937*w^16 + 11962524*w^14 + 6123236*w^12 + 3097143*w^10 + 3000228*w^8 - 2909232*w^6 + 1821750*w^4 - 624232*w^2 + 95655)*Log[1 - w^2]/(w^6*(w^2 - 1)^7) + (1/53760)*Pi*(-3080700*w^46 + 28571580*w^44 + 68800628*w^42 - 151736143*w^40 - 208353888*w^38 + 649306172*w^36 + 187723952*w^34 - 4124968429*w^32 - 15569783756*w^30 - 56846001880*w^28 - 156506398716*w^26 - 287435955110*w^24 - 356927337028*w^22 - 325641740952*w^20 - 213665294132*w^18 - 101545946122*w^16 - 33695778792*w^14 - 7743673956*w^12 - 1398289384*w^10 - 188679995*w^8 + 30778196*w^6 + 14378460*w^4 - 845580*w^2 + 1575)/(w^6*(w^2 - 1)^7*(w^2 + 1)^9) + (1/128)*Pi*(-15*w^2 - 15)*(w^4 - 10*w^2 + 1)*(53*w^12 + 15*w^10 - 78*w^8 - 288*w^6 - 78*w^4 + 15*w^2 + 53)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^2) + (1/512)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(14670*w^14 - 33479*w^12 + 24533*w^10 + 19553*w^8 - 5912*w^6 - 2427*w^4 - 3123*w^2 + 45)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^2) - 15/2048*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^8 + 26*w^6 + 96*w^4 + 26*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^2);
cfW["C_E1 a1b^2","D"] = (1/4)*Pi*(165*w^8 - 30*w^6 + 45*w^4 - 450*w^2 - 45)*Log[w]*Log[1 - w^2]/(w^2 - 1)^2 + (1/8)*Pi^3*(55*w^20 - 340*w^18 + 985*w^16 - 50*w^14 + 10045*w^12 + 32965*w^10 + 63635*w^8 + 33855*w^6 + 8600*w^4 + 1380*w^2 + 70)/(w^2 - 1)^8 + (1/32)*Pi*(-2190*w^14 + 7474*w^12 - 9536*w^10 + 4029*w^8 + 4569*w^6 - 1821*w^4 - 35*w^2 + 30)*Log[w]/(w^2*(w^2 - 1)^3) + (1/64)*Pi*(15*w^2 + 15)*(-PolyLog[2, -w] + PolyLog[2, w])*(w^4 - 10*w^2 + 1)*(11*w^6 + 9*w^4 + 14*w^2 + 1)/(w^3*(w^2 - 1)) + (1/64)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(2*w^4 + 17*w^2 + 2)*Log[w]*Log[(w + 1)/(1 - w)]/(w^3*(w^2 - 1)^2) + (1/16)*Pi*(-495*w^12 + 90*w^10 - 120*w^8 + 1680*w^6 - 120*w^4 + 90*w^2 - 495)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^2) + (1/53760)*Pi*(459900*w^44 - 272725*w^42 - 8149108*w^40 - 10815987*w^38 + 10463728*w^36 - 2431492*w^34 + 57006948*w^32 + 2089990044*w^30 + 15305811316*w^28 + 60280545330*w^26 + 158473424436*w^24 + 281569444910*w^22 + 358238713068*w^20 + 325474449732*w^18 + 215289483092*w^16 + 100868819292*w^14 + 33901892192*w^12 + 7773913691*w^10 + 1233720624*w^8 + 127837645*w^6 + 1993684*w^4 - 1931640*w^2 - 64680)/(w^4*(w^2 - 1)^7*(w^2 + 1)^9) + (1/8)*Pi*(-210*w^20 - 4140*w^18 - 25800*w^16 - 101565*w^14 - 190905*w^12 - 98895*w^10 - 30135*w^8 + 150*w^6 - 2955*w^4 + 1020*w^2 - 165)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^8) + (1/8)*Pi*(-165*w^24 + 1020*w^22 - 2265*w^20 + 12990*w^18 + 43185*w^16 + 218220*w^14 + 361230*w^12 + 218220*w^10 + 43185*w^8 + 12990*w^6 - 2265*w^4 + 1020*w^2 - 165)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^8) + (1/512)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(2190*w^12 - 5284*w^10 + 4849*w^8 + 339*w^6 - 3086*w^4 - 121*w^2 - 567)*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^2) + (1/32)*Pi*(-w^2 - 1)*(980*w^24 - 7936*w^22 + 29257*w^20 - 73522*w^18 + 34142*w^16 - 459842*w^14 - 860558*w^12 - 459842*w^10 + 34142*w^8 - 73522*w^6 + 29257*w^4 - 7936*w^2 + 980)*Log[w^2 + 1]/(w^6*(w^2 - 1)^7) + (1/43008)*Pi*(622012*w^10 - 328331*w^8 + 968713*w^6 - 1267153*w^4 + 5578631*w^2 - 2348272)*EllipticK[w^2]^2/w^6 + (1/21504)*Pi*(-1209080*w^12 + 2009951*w^10 - 1182748*w^8 + 1823130*w^6 - 2655092*w^4 + 6787711*w^2 - 2348272)*EllipticE[w^2]*EllipticK[w^2]/(w^6*(w^2 - 1)) + (1/43008)*Pi*(2348272*w^12 - 5648519*w^10 - 983476*w^8 - 3989354*w^6 - 983476*w^4 - 5648519*w^2 + 2348272)*EllipticE[w^2]^2/(w^6*(w^2 - 1)) + (15/2048)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(2*w^4 + 17*w^2 + 2)*Log[(w + 1)/(1 - w)]^2/(w^6*(w^2 - 1)^2) + (1/448)*Pi*(27895*w^26 - 195391*w^24 + 591143*w^22 - 1041863*w^20 + 343497*w^18 - 2930193*w^16 - 10000480*w^14 - 8485120*w^12 - 3029607*w^10 - 894817*w^8 + 422153*w^6 - 292649*w^4 + 98007*w^2 - 14175)*Log[1 - w^2]/(w^6*(w^2 - 1)^7) + (1/128)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(11*w^12 - 2*w^10 - 60*w^6 - 2*w^2 + 11)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^2);
cfW["C_E1 a1b^2","E"] = (1/64)*Pi*(477*w^16 + 449*w^14 - 3650*w^12 + 2110*w^10 + 32950*w^8 + 8735*w^6 - 4848*w^4 - 1214*w^2 - 65)*Log[1 - w^2]/(w^5*(w^2 - 1)^2) + (1/7680)*Pi*(-44010*w^20 + 520431*w^18 - 280825*w^16 - 1271614*w^14 - 1200720*w^12 - 1897546*w^10 + 1782452*w^8 + 1657482*w^6 + 96590*w^4 - 25825*w^2 - 1695)/(w^7*(w^2 - 1)^2) + (1/1024)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 2723*w^12 + 21197*w^10 + 38617*w^8 - 9743*w^6 - 15067*w^4 - 2701*w^2 - 113)*Log[(w + 1)/(1 - w)]/(w^8*(w^2 - 1)^2);
cfW["C_E1 a1b^2","F"] = (1/64)*Pi*(-99*w^14 - 63*w^12 + 282*w^10 - 492*w^8 - 1686*w^6 + 1056*w^4 + 615*w^2 + 51)*Log[1 - w^2]/(w^3*(w^2 - 1)^2) + (1/2560)*Pi*(2190*w^18 - 20122*w^16 + 49490*w^14 - 39149*w^12 + 66949*w^10 + 229222*w^8 - 184448*w^6 - 53277*w^4 + 2155*w^2 + 750)/(w^5*(w^2 - 1)^2) + (1/1024)*Pi*(3*w^2 + 3)*(w^4 - 10*w^2 + 1)*(46*w^10 + 551*w^8 + 1499*w^6 - 1357*w^4 - 577*w^2 - 50)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^2);
cfW["C_E1 a1b^2","G"] = (1/16)*Pi*(-477*w^16 - 290*w^14 + 4722*w^12 - 1432*w^10 - 34518*w^8 - 12361*w^6 + 3533*w^4 + 1011*w^2 + 52)*Log[1 - w^2]/(w^3*(w^2 - 1)^3) + (1/8)*Pi*(2385*w^12 + 855*w^10 - 1950*w^8 - 7200*w^6 - 1950*w^4 + 855*w^2 + 2385)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^3) + (1/4)*Pi*(795*w^28 - 6045*w^26 + 19530*w^24 - 26700*w^22 + 132330*w^20 + 519015*w^18 + 2083050*w^16 + 3239340*w^14 + 2083050*w^12 + 519015*w^10 + 132330*w^8 - 26700*w^6 + 19530*w^4 - 6045*w^2 + 795)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^11) + (1/8)*Pi*(3180*w^28 - 24180*w^26 + 77730*w^24 - 128520*w^22 + 240300*w^20 + 432720*w^18 + 2169945*w^16 + 3134940*w^14 + 2177415*w^12 + 455250*w^10 + 177240*w^8 - 60960*w^6 + 38730*w^4 - 12090*w^2 + 1590)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^11) + (1/1920)*Pi*(44010*w^22 - 608451*w^20 + 669583*w^18 + 1616494*w^16 - 744006*w^14 + 342600*w^12 - 3063324*w^10 + 58622*w^8 + 1528556*w^6 + 120251*w^4 - 23315*w^2 - 1500)/(w^5*(w^2 - 1)^4) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 2736*w^12 + 21377*w^10 + 39614*w^8 - 7307*w^6 - 14070*w^4 - 2521*w^2 - 100)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3) + (1/7680)*Pi*(-480480*w^56 + 7073367*w^54 + 16286606*w^52 - 68043522*w^50 - 133979246*w^48 + 308255753*w^46 + 462133588*w^44 - 2728121412*w^42 - 16785288268*w^40 - 79463510412*w^38 - 305490838554*w^36 - 865480939620*w^34 - 1810669224982*w^32 - 2867710435502*w^30 - 3472855256664*w^28 - 3266969188712*w^26 - 2342062810872*w^24 - 1294934591297*w^22 - 536915160886*w^20 - 166409674122*w^18 - 37557289610*w^16 - 5929991931*w^14 - 588106268*w^12 - 61761860*w^10 - 27564924*w^8 + 2070*w^6 + 4673250*w^4 + 1029600*w^2 + 1710)/(w^6*(w^2 - 1)^10*(w^2 + 1)^11) + (1/64)*Pi*(-15*w^2 - 15)*(w^4 - 10*w^2 + 1)*(53*w^12 + 15*w^10 - 78*w^8 - 288*w^6 - 78*w^4 + 15*w^2 + 53)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(8008*w^16 - 15364*w^14 - 385*w^12 + 15050*w^10 + 5447*w^8 - 13242*w^6 - 4807*w^4 - 3180*w^2 + 45)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^3) - 15/1024*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^8 + 26*w^6 + 96*w^4 + 26*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(40332*w^32 - 349580*w^30 + 1287875*w^28 - 2418872*w^26 + 1748990*w^24 + 3975120*w^22 + 4058909*w^20 + 69788916*w^18 + 121601900*w^16 + 69788916*w^14 + 4058909*w^12 + 3975120*w^10 + 1748990*w^8 - 2418872*w^6 + 1287875*w^4 - 349580*w^2 + 40332)*Log[w^2 + 1]/(w^8*(w^2 - 1)^10) + (1/256)*Pi*(-48812*w^34 + 366904*w^32 - 1164887*w^30 + 1852925*w^28 - 1083838*w^26 + 366954*w^24 + 5423283*w^22 + 43390359*w^20 + 82643292*w^18 + 106320300*w^16 + 33327399*w^14 + 4096547*w^12 + 2317490*w^10 + 1012874*w^8 - 1712211*w^6 + 1031545*w^4 - 315188*w^2 + 40344)*Log[1 - w^2]/(w^8*(w^2 - 1)^10);
cfW["C_E1 a1b^2","H"] = (1/16)*Pi*(99*w^14 + 30*w^12 - 474*w^10 + 486*w^8 + 1728*w^6 - 516*w^4 - 471*w^2 - 42)*Log[1 - w^2]/(w*(w^2 - 1)^3) + (1/8)*Pi*(-495*w^12 + 90*w^10 - 120*w^8 + 1680*w^6 - 120*w^4 + 90*w^2 - 495)*Log[1 - w^2]^2/(w^2*(w^2 - 1)^3) + (1/7680)*Pi*(-271319*w^52 - 786108*w^50 + 3106618*w^48 + 8574554*w^46 - 14284721*w^44 + 80605302*w^42 + 1856915452*w^40 + 14931681418*w^38 + 80399988052*w^36 + 309211190994*w^34 + 864732668804*w^32 + 1810008667316*w^30 + 2861810776990*w^28 + 3484020513228*w^26 + 3254276981208*w^24 + 2350673923812*w^22 + 1290179560657*w^20 + 540315839576*w^18 + 165642586882*w^16 + 37543936050*w^14 + 5739157299*w^12 + 577041086*w^10 + 41682076*w^8 + 5131602*w^6 - 1567598*w^4 - 805230*w^2 - 10800)/(w^2*(w^2 - 1)^10*(w^2 + 1)^11) + (1/8)*Pi*(-660*w^28 + 5400*w^26 - 19770*w^24 + 37380*w^22 - 163140*w^20 - 468450*w^18 - 2154825*w^16 - 3160500*w^14 - 2135475*w^12 - 499710*w^10 - 131820*w^8 + 15780*w^6 - 9870*w^4 + 2700*w^2 - 330)*PolyLog[2, w^2]/(w^2*(w^2 - 1)^11) + (1/4)*Pi*(-165*w^28 + 1350*w^26 - 4980*w^24 + 4680*w^22 - 111300*w^20 - 536340*w^18 - 2076300*w^16 - 3237180*w^14 - 2076300*w^12 - 536340*w^10 - 111300*w^8 + 4680*w^6 - 4980*w^4 + 1350*w^2 - 165)*PolyLog[2, -w^2]/(w^2*(w^2 - 1)^11) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(1660*w^12 - 4606*w^10 + 4578*w^8 - 1051*w^6 - 2558*w^4 + 171*w^2 - 546)*Log[(w + 1)/(1 - w)]/(w^3*(w^2 - 1)^3) + (1/640)*Pi*(-2190*w^20 + 24502*w^18 - 63946*w^16 + 55521*w^14 - 60385*w^12 - 181480*w^10 + 384048*w^8 - 124779*w^6 - 53431*w^4 + 1260*w^2 + 720)/(w^3*(w^2 - 1)^4) + (1/256)*Pi*(-3*w^2 - 3)*(w^4 - 10*w^2 + 1)*(46*w^10 + 553*w^8 + 1528*w^6 - 1251*w^4 - 548*w^2 - 48)*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^3) + (15/1024)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(2*w^4 + 17*w^2 + 2)*Log[(w + 1)/(1 - w)]^2/(w^4*(w^2 - 1)^3) + (1/64)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(11*w^12 - 2*w^10 - 60*w^6 - 2*w^2 + 11)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^5*(w^2 - 1)^3) + (1/256)*Pi*(-w^2 - 1)*(1458*w^32 + 3588*w^30 - 127233*w^28 + 785448*w^26 - 2656962*w^24 + 7564688*w^22 + 2004897*w^20 + 72212676*w^18 + 118288160*w^16 + 72212676*w^14 + 2004897*w^12 + 7564688*w^10 - 2656962*w^8 + 785448*w^6 - 127233*w^4 + 3588*w^2 + 1458)*Log[w^2 + 1]/(w^6*(w^2 - 1)^10) + (1/256)*Pi*(1458*w^34 + 4430*w^32 - 114357*w^30 + 584407*w^28 - 1566578*w^26 + 1742502*w^24 - 9077367*w^22 - 34972731*w^20 - 94779784*w^18 - 96518872*w^16 - 36794843*w^14 - 4087159*w^12 - 3324290*w^10 + 1471526*w^8 - 531241*w^6 + 102827*w^4 - 3750*w^2 - 1458)*Log[1 - w^2]/(w^6*(w^2 - 1)^10);
cfW["C_E2 a2b^2","A"] = (1/3584)*Pi*(-2310*w^12 - 56865*w^10 - 327000*w^8 - 589500*w^6 - 327000*w^4 - 56865*w^2 - 2310)/w^6;
cfW["C_E2 a2b^2","B"] = (1/3584)*Pi*(-210*w^12 - 10665*w^10 - 89700*w^8 - 190500*w^6 - 89700*w^4 - 10665*w^2 - 210)/w^6;
cfW["C_E2 a2b^2","C"] = (1/8)*Pi^3*(-265*w^20 + 1485*w^18 - 3375*w^16 + 2025*w^14 - 10155*w^12 - 32790*w^10 - 65605*w^8 - 31790*w^6 - 9400*w^4 - 1220*w^2 - 110)/(w^2 - 1)^8 + (1/4)*Pi*(-795*w^10 - 270*w^8 + 705*w^6 + 2160*w^4 + 465*w^2 + 45)*Log[w]*Log[1 - w^2]/(w^2*(w^2 - 1)^2) + (1/64)*Pi*(-15*w^2 - 15)*(-PolyLog[2, -w] + PolyLog[2, w])*(w^4 - 10*w^2 + 1)*(53*w^6 + 74*w^4 + 53*w^2 + 5)/(w^3*(w^2 - 1)) + (1/16)*Pi*(2385*w^12 + 855*w^10 - 1950*w^8 - 7200*w^6 - 1950*w^4 + 855*w^2 + 2385)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^2) + (1/32)*Pi*(14670*w^16 - 48149*w^14 + 54889*w^12 - 4061*w^10 - 22001*w^8 + 6949*w^6 + 223*w^4 + 45*w^2 - 45)*Log[w]/(w^4*(w^2 - 1)^3) + (1/8)*Pi*(330*w^20 + 3660*w^18 + 28200*w^16 + 95370*w^14 + 196815*w^12 + 98370*w^10 + 30465*w^8 - 6075*w^6 + 10125*w^4 - 4455*w^2 + 795)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^8) + (1/8)*Pi*(795*w^24 - 4455*w^22 + 8835*w^20 - 18135*w^18 - 42615*w^16 - 216120*w^14 - 363810*w^12 - 216120*w^10 - 42615*w^8 - 18135*w^6 + 8835*w^4 - 4455*w^2 + 795)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^8) + (1/64)*Pi*(-15*w^2 - 15)*(w^4 - 10*w^2 + 1)*(3*w^8 + 26*w^6 + 96*w^4 + 26*w^2 + 3)*Log[w]*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^2) + (1/86016)*Pi*(-282240*w^12 + 896432*w^10 + 9289925*w^8 + 12831218*w^6 - 18641684*w^4 - 25664306*w^2 + 28021855)*EllipticK[w^2]^2/w^6 + (1/86016)*Pi*(-27457375*w^12 + 10541072*w^10 + 10353559*w^8 - 11988112*w^6 + 10353559*w^4 + 10541072*w^2 - 27457375)*EllipticE[w^2]^2/(w^6*(w^2 - 1)) + (1/86016)*Pi*(564480*w^14 + 12051901*w^12 - 17932765*w^10 - 220528*w^8 + 44462814*w^6 - 17557739*w^4 - 63944993*w^2 + 55479230)*EllipticE[w^2]*EllipticK[w^2]/(w^6*(w^2 - 1)) + (1/32)*Pi*(w^2 + 1)*(7220*w^24 - 59646*w^22 + 222327*w^20 - 510112*w^18 + 713582*w^16 - 1269302*w^14 - 22538*w^12 - 1269302*w^10 + 713582*w^8 - 510112*w^6 + 222327*w^4 - 59646*w^2 + 7220)*Log[w^2 + 1]/(w^6*(w^2 - 1)^7) + (1/448)*Pi*(-196735*w^26 + 1358196*w^24 - 4099284*w^22 + 6938222*w^20 - 5848808*w^18 + 4682937*w^16 + 11962524*w^14 + 6123236*w^12 + 3097143*w^10 + 3000228*w^8 - 2909232*w^6 + 1821750*w^4 - 624232*w^2 + 95655)*Log[1 - w^2]/(w^6*(w^2 - 1)^7) + (1/53760)*Pi*(-3080700*w^46 + 28571580*w^44 + 68800628*w^42 - 151736143*w^40 - 208353888*w^38 + 649306172*w^36 + 187723952*w^34 - 4124968429*w^32 - 15569783756*w^30 - 56846001880*w^28 - 156506398716*w^26 - 287435955110*w^24 - 356927337028*w^22 - 325641740952*w^20 - 213665294132*w^18 - 101545946122*w^16 - 33695778792*w^14 - 7743673956*w^12 - 1398289384*w^10 - 188679995*w^8 + 30778196*w^6 + 14378460*w^4 - 845580*w^2 + 1575)/(w^6*(w^2 - 1)^7*(w^2 + 1)^9) + (1/128)*Pi*(-15*w^2 - 15)*(w^4 - 10*w^2 + 1)*(53*w^12 + 15*w^10 - 78*w^8 - 288*w^6 - 78*w^4 + 15*w^2 + 53)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^2) + (1/512)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(14670*w^14 - 33479*w^12 + 24533*w^10 + 19553*w^8 - 5912*w^6 - 2427*w^4 - 3123*w^2 + 45)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^2) - 15/2048*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^8 + 26*w^6 + 96*w^4 + 26*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^2);
cfW["C_E2 a2b^2","D"] = (1/4)*Pi*(-165*w^8 + 30*w^6 - 45*w^4 + 450*w^2 + 45)*Log[w]*Log[1 - w^2]/(w^2 - 1)^2 + (1/8)*Pi^3*(-55*w^20 + 340*w^18 - 985*w^16 + 50*w^14 - 10045*w^12 - 32965*w^10 - 63635*w^8 - 33855*w^6 - 8600*w^4 - 1380*w^2 - 70)/(w^2 - 1)^8 + (1/32)*Pi*(2190*w^14 - 7474*w^12 + 9536*w^10 - 4029*w^8 - 4569*w^6 + 1821*w^4 + 35*w^2 - 30)*Log[w]/(w^2*(w^2 - 1)^3) + (1/64)*Pi*(-15*w^2 - 15)*(-PolyLog[2, -w] + PolyLog[2, w])*(w^4 - 10*w^2 + 1)*(11*w^6 + 9*w^4 + 14*w^2 + 1)/(w^3*(w^2 - 1)) + (1/64)*Pi*(-15*w^2 - 15)*(w^4 - 10*w^2 + 1)*(2*w^4 + 17*w^2 + 2)*Log[w]*Log[(w + 1)/(1 - w)]/(w^3*(w^2 - 1)^2) + (1/16)*Pi*(495*w^12 - 90*w^10 + 120*w^8 - 1680*w^6 + 120*w^4 - 90*w^2 + 495)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^2) + (1/53760)*Pi*(-459900*w^44 + 272725*w^42 + 8149108*w^40 + 10815987*w^38 - 10463728*w^36 + 2431492*w^34 - 57006948*w^32 - 2089990044*w^30 - 15305811316*w^28 - 60280545330*w^26 - 158473424436*w^24 - 281569444910*w^22 - 358238713068*w^20 - 325474449732*w^18 - 215289483092*w^16 - 100868819292*w^14 - 33901892192*w^12 - 7773913691*w^10 - 1233720624*w^8 - 127837645*w^6 - 1993684*w^4 + 1931640*w^2 + 64680)/(w^4*(w^2 - 1)^7*(w^2 + 1)^9) + (1/8)*Pi*(210*w^20 + 4140*w^18 + 25800*w^16 + 101565*w^14 + 190905*w^12 + 98895*w^10 + 30135*w^8 - 150*w^6 + 2955*w^4 - 1020*w^2 + 165)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^8) + (1/8)*Pi*(165*w^24 - 1020*w^22 + 2265*w^20 - 12990*w^18 - 43185*w^16 - 218220*w^14 - 361230*w^12 - 218220*w^10 - 43185*w^8 - 12990*w^6 + 2265*w^4 - 1020*w^2 + 165)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^8) + (1/512)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(2190*w^12 - 5284*w^10 + 4849*w^8 + 339*w^6 - 3086*w^4 - 121*w^2 - 567)*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^2) + (1/43008)*Pi*(-622012*w^10 + 328331*w^8 - 968713*w^6 + 1267153*w^4 - 5578631*w^2 + 2348272)*EllipticK[w^2]^2/w^6 + (1/43008)*Pi*(-2348272*w^12 + 5648519*w^10 + 983476*w^8 + 3989354*w^6 + 983476*w^4 + 5648519*w^2 - 2348272)*EllipticE[w^2]^2/(w^6*(w^2 - 1)) + (1/21504)*Pi*(1209080*w^12 - 2009951*w^10 + 1182748*w^8 - 1823130*w^6 + 2655092*w^4 - 6787711*w^2 + 2348272)*EllipticE[w^2]*EllipticK[w^2]/(w^6*(w^2 - 1)) - 15/2048*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(2*w^4 + 17*w^2 + 2)*Log[(w + 1)/(1 - w)]^2/(w^6*(w^2 - 1)^2) + (1/32)*Pi*(w^2 + 1)*(980*w^24 - 7936*w^22 + 29257*w^20 - 73522*w^18 + 34142*w^16 - 459842*w^14 - 860558*w^12 - 459842*w^10 + 34142*w^8 - 73522*w^6 + 29257*w^4 - 7936*w^2 + 980)*Log[w^2 + 1]/(w^6*(w^2 - 1)^7) + (1/448)*Pi*(-27895*w^26 + 195391*w^24 - 591143*w^22 + 1041863*w^20 - 343497*w^18 + 2930193*w^16 + 10000480*w^14 + 8485120*w^12 + 3029607*w^10 + 894817*w^8 - 422153*w^6 + 292649*w^4 - 98007*w^2 + 14175)*Log[1 - w^2]/(w^6*(w^2 - 1)^7) + (1/128)*Pi*(-15*w^2 - 15)*(w^4 - 10*w^2 + 1)*(11*w^12 - 2*w^10 - 60*w^6 - 2*w^2 + 11)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^2);
cfW["C_E2 a2b^2","E"] = (1/64)*Pi*(477*w^16 + 449*w^14 - 3650*w^12 + 2110*w^10 + 32950*w^8 + 8735*w^6 - 4848*w^4 - 1214*w^2 - 65)*Log[1 - w^2]/(w^5*(w^2 - 1)^2) + (1/7680)*Pi*(-44010*w^20 + 520431*w^18 - 280825*w^16 - 1271614*w^14 - 1200720*w^12 - 1897546*w^10 + 1782452*w^8 + 1657482*w^6 + 96590*w^4 - 25825*w^2 - 1695)/(w^7*(w^2 - 1)^2) + (1/1024)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 2723*w^12 + 21197*w^10 + 38617*w^8 - 9743*w^6 - 15067*w^4 - 2701*w^2 - 113)*Log[(w + 1)/(1 - w)]/(w^8*(w^2 - 1)^2);
cfW["C_E2 a2b^2","F"] = (1/64)*Pi*(99*w^14 + 63*w^12 - 282*w^10 + 492*w^8 + 1686*w^6 - 1056*w^4 - 615*w^2 - 51)*Log[1 - w^2]/(w^3*(w^2 - 1)^2) + (1/2560)*Pi*(-2190*w^18 + 20122*w^16 - 49490*w^14 + 39149*w^12 - 66949*w^10 - 229222*w^8 + 184448*w^6 + 53277*w^4 - 2155*w^2 - 750)/(w^5*(w^2 - 1)^2) + (1/1024)*Pi*(-3*w^2 - 3)*(w^4 - 10*w^2 + 1)*(46*w^10 + 551*w^8 + 1499*w^6 - 1357*w^4 - 577*w^2 - 50)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^2);
cfW["C_E2 a2b^2","G"] = (1/16)*Pi*(-477*w^16 - 290*w^14 + 4722*w^12 - 1432*w^10 - 34518*w^8 - 12361*w^6 + 3533*w^4 + 1011*w^2 + 52)*Log[1 - w^2]/(w^3*(w^2 - 1)^3) + (1/8)*Pi*(2385*w^12 + 855*w^10 - 1950*w^8 - 7200*w^6 - 1950*w^4 + 855*w^2 + 2385)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^3) + (1/4)*Pi*(795*w^28 - 6045*w^26 + 19530*w^24 - 26700*w^22 + 132330*w^20 + 519015*w^18 + 2083050*w^16 + 3239340*w^14 + 2083050*w^12 + 519015*w^10 + 132330*w^8 - 26700*w^6 + 19530*w^4 - 6045*w^2 + 795)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^11) + (1/8)*Pi*(3180*w^28 - 24180*w^26 + 77730*w^24 - 128520*w^22 + 240300*w^20 + 432720*w^18 + 2169945*w^16 + 3134940*w^14 + 2177415*w^12 + 455250*w^10 + 177240*w^8 - 60960*w^6 + 38730*w^4 - 12090*w^2 + 1590)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^11) + (1/1920)*Pi*(44010*w^22 - 608451*w^20 + 669583*w^18 + 1616494*w^16 - 744006*w^14 + 342600*w^12 - 3063324*w^10 + 58622*w^8 + 1528556*w^6 + 120251*w^4 - 23315*w^2 - 1500)/(w^5*(w^2 - 1)^4) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 2736*w^12 + 21377*w^10 + 39614*w^8 - 7307*w^6 - 14070*w^4 - 2521*w^2 - 100)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3) + (1/7680)*Pi*(-480480*w^56 + 7073367*w^54 + 16286606*w^52 - 68043522*w^50 - 133979246*w^48 + 308255753*w^46 + 462133588*w^44 - 2728121412*w^42 - 16785288268*w^40 - 79463510412*w^38 - 305490838554*w^36 - 865480939620*w^34 - 1810669224982*w^32 - 2867710435502*w^30 - 3472855256664*w^28 - 3266969188712*w^26 - 2342062810872*w^24 - 1294934591297*w^22 - 536915160886*w^20 - 166409674122*w^18 - 37557289610*w^16 - 5929991931*w^14 - 588106268*w^12 - 61761860*w^10 - 27564924*w^8 + 2070*w^6 + 4673250*w^4 + 1029600*w^2 + 1710)/(w^6*(w^2 - 1)^10*(w^2 + 1)^11) + (1/64)*Pi*(-15*w^2 - 15)*(w^4 - 10*w^2 + 1)*(53*w^12 + 15*w^10 - 78*w^8 - 288*w^6 - 78*w^4 + 15*w^2 + 53)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(8008*w^16 - 15364*w^14 - 385*w^12 + 15050*w^10 + 5447*w^8 - 13242*w^6 - 4807*w^4 - 3180*w^2 + 45)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^3) - 15/1024*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^8 + 26*w^6 + 96*w^4 + 26*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(40332*w^32 - 349580*w^30 + 1287875*w^28 - 2418872*w^26 + 1748990*w^24 + 3975120*w^22 + 4058909*w^20 + 69788916*w^18 + 121601900*w^16 + 69788916*w^14 + 4058909*w^12 + 3975120*w^10 + 1748990*w^8 - 2418872*w^6 + 1287875*w^4 - 349580*w^2 + 40332)*Log[w^2 + 1]/(w^8*(w^2 - 1)^10) + (1/256)*Pi*(-48812*w^34 + 366904*w^32 - 1164887*w^30 + 1852925*w^28 - 1083838*w^26 + 366954*w^24 + 5423283*w^22 + 43390359*w^20 + 82643292*w^18 + 106320300*w^16 + 33327399*w^14 + 4096547*w^12 + 2317490*w^10 + 1012874*w^8 - 1712211*w^6 + 1031545*w^4 - 315188*w^2 + 40344)*Log[1 - w^2]/(w^8*(w^2 - 1)^10);
cfW["C_E2 a2b^2","H"] = (1/16)*Pi*(-99*w^14 - 30*w^12 + 474*w^10 - 486*w^8 - 1728*w^6 + 516*w^4 + 471*w^2 + 42)*Log[1 - w^2]/(w*(w^2 - 1)^3) + (1/8)*Pi*(495*w^12 - 90*w^10 + 120*w^8 - 1680*w^6 + 120*w^4 - 90*w^2 + 495)*Log[1 - w^2]^2/(w^2*(w^2 - 1)^3) + (1/7680)*Pi*(271319*w^52 + 786108*w^50 - 3106618*w^48 - 8574554*w^46 + 14284721*w^44 - 80605302*w^42 - 1856915452*w^40 - 14931681418*w^38 - 80399988052*w^36 - 309211190994*w^34 - 864732668804*w^32 - 1810008667316*w^30 - 2861810776990*w^28 - 3484020513228*w^26 - 3254276981208*w^24 - 2350673923812*w^22 - 1290179560657*w^20 - 540315839576*w^18 - 165642586882*w^16 - 37543936050*w^14 - 5739157299*w^12 - 577041086*w^10 - 41682076*w^8 - 5131602*w^6 + 1567598*w^4 + 805230*w^2 + 10800)/(w^2*(w^2 - 1)^10*(w^2 + 1)^11) + (1/4)*Pi*(165*w^28 - 1350*w^26 + 4980*w^24 - 4680*w^22 + 111300*w^20 + 536340*w^18 + 2076300*w^16 + 3237180*w^14 + 2076300*w^12 + 536340*w^10 + 111300*w^8 - 4680*w^6 + 4980*w^4 - 1350*w^2 + 165)*PolyLog[2, -w^2]/(w^2*(w^2 - 1)^11) + (1/8)*Pi*(660*w^28 - 5400*w^26 + 19770*w^24 - 37380*w^22 + 163140*w^20 + 468450*w^18 + 2154825*w^16 + 3160500*w^14 + 2135475*w^12 + 499710*w^10 + 131820*w^8 - 15780*w^6 + 9870*w^4 - 2700*w^2 + 330)*PolyLog[2, w^2]/(w^2*(w^2 - 1)^11) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(1660*w^12 - 4606*w^10 + 4578*w^8 - 1051*w^6 - 2558*w^4 + 171*w^2 - 546)*Log[(w + 1)/(1 - w)]/(w^3*(w^2 - 1)^3) + (1/640)*Pi*(2190*w^20 - 24502*w^18 + 63946*w^16 - 55521*w^14 + 60385*w^12 + 181480*w^10 - 384048*w^8 + 124779*w^6 + 53431*w^4 - 1260*w^2 - 720)/(w^3*(w^2 - 1)^4) - 15/1024*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(2*w^4 + 17*w^2 + 2)*Log[(w + 1)/(1 - w)]^2/(w^4*(w^2 - 1)^3) + (1/256)*Pi*(3*w^2 + 3)*(w^4 - 10*w^2 + 1)*(46*w^10 + 553*w^8 + 1528*w^6 - 1251*w^4 - 548*w^2 - 48)*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^3) + (1/64)*Pi*(-15*w^2 - 15)*(w^4 - 10*w^2 + 1)*(11*w^12 - 2*w^10 - 60*w^6 - 2*w^2 + 11)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^5*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(1458*w^32 + 3588*w^30 - 127233*w^28 + 785448*w^26 - 2656962*w^24 + 7564688*w^22 + 2004897*w^20 + 72212676*w^18 + 118288160*w^16 + 72212676*w^14 + 2004897*w^12 + 7564688*w^10 - 2656962*w^8 + 785448*w^6 - 127233*w^4 + 3588*w^2 + 1458)*Log[w^2 + 1]/(w^6*(w^2 - 1)^10) + (1/256)*Pi*(-1458*w^34 - 4430*w^32 + 114357*w^30 - 584407*w^28 + 1566578*w^26 - 1742502*w^24 + 9077367*w^22 + 34972731*w^20 + 94779784*w^18 + 96518872*w^16 + 36794843*w^14 + 4087159*w^12 + 3324290*w^10 - 1471526*w^8 + 531241*w^6 - 102827*w^4 + 3750*w^2 + 1458)*Log[1 - w^2]/(w^6*(w^2 - 1)^10);
cfLin["1","E"] = (1/16)*Pi*(-48*w^14 + 12*w^12 + 118*w^10 - 1558*w^8 - 467*w^6 + 207*w^4 + 53*w^2 + 3)*Log[1 - w^2]/(w^5*(w^2 - 1)^2) + (1/384)*Pi*(609*w^16 - 6348*w^14 + 5645*w^12 + 24662*w^10 + 27576*w^8 + 14218*w^6 + 115*w^4 - 228*w^2 - 9)/(w^7*(w^2 - 1)) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(3*w^14 - 93*w^12 - 910*w^10 - 1760*w^8 + 352*w^6 + 626*w^4 + 99*w^2 + 3)*Log[(w + 1)/(1 - w)]/(w^8*(w^2 - 1)^2);
cfQuad["1","E"] = 0;
cfLin["1","F"] = 0;
cfQuad["1","F"] = 0;
cfLin["1","G"] = (1/4)*Pi*(48*w^14 - 28*w^12 - 202*w^10 + 1644*w^8 + 667*w^6 - 128*w^4 - 39*w^2 - 2)*Log[1 - w^2]/(w^3*(w^2 - 1)^3) + (1/96)*Pi*(-609*w^18 + 7560*w^16 - 9775*w^14 - 24712*w^12 + 7824*w^10 + 12630*w^8 + 13705*w^6 + 312*w^4 - 209*w^2 - 6)/(w^5*(w^2 - 1)^3) + (1/64)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(3*w^14 - 94*w^12 - 922*w^10 - 1818*w^8 + 214*w^6 + 568*w^4 + 87*w^2 + 2)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3);
cfQuad["1","G"] = (1/2)*Pi*(-147*w^8 + 108*w^6 + 288*w^4 + 108*w^2 - 147)*Log[1 - w^2]^2/(w^2*(w^2 - 1)^3) + Pi*(-102*w^16 + 444*w^14 - 798*w^12 - 84*w^10 - 735*w^8 - 348*w^6 - 444*w^4 + 228*w^2 - 51)*PolyLog[2, w^2]/(w^2*(w^2 - 1)^7) + Pi*(-51*w^16 + 216*w^14 - 546*w^12 - 744*w^10 - 1530*w^8 - 744*w^6 - 546*w^4 + 216*w^2 - 51)*PolyLog[2, -w^2]/(w^2*(w^2 - 1)^7) + (1/16)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(3*w^8 - 4*w^6 - 12*w^4 - 4*w^2 + 3)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^5*(w^2 - 1)^3) + (1/16)*Pi*(-w^2 - 1)*(353*w^20 - 1633*w^18 + 2725*w^16 + 2308*w^14 - 7094*w^12 + 36922*w^10 - 7094*w^8 + 2308*w^6 + 2725*w^4 - 1633*w^2 + 353)*Log[w^2 + 1]/(w^6*(w^2 - 1)^6) + (1/16)*Pi*(497*w^22 - 1898*w^20 + 3286*w^18 - 899*w^16 - 14846*w^14 + 11136*w^12 - 28736*w^10 + 1826*w^8 + 181*w^6 - 1822*w^4 + 1394*w^2 - 359)*Log[1 - w^2]/(w^6*(w^2 - 1)^6) + (1/192)*Pi*(1920*w^42 - 14975*w^40 - 74244*w^38 + 2331*w^36 + 284198*w^34 + 184361*w^32 + 817614*w^30 + 7138354*w^28 + 20831718*w^26 + 35143640*w^24 + 40642414*w^22 + 37239464*w^20 + 24880714*w^18 + 13007144*w^16 + 4605162*w^14 + 1104334*w^12 + 67266*w^10 - 44449*w^8 - 19618*w^6 - 2755*w^4 - 24*w^2 - 9)/(w^6*(w^2 - 1)^6*(w^2 + 1)^9) + (1/64)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(320*w^14 - 781*w^12 + 518*w^10 + 630*w^8 - 652*w^6 - 310*w^4 - 8*w^2 + 3)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^3) + (3/256)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(w^8 + 6*w^6 + 21*w^4 + 6*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^3);
cfLin["1","H"] = 0;
cfQuad["1","H"] = 0;
cfLin["a1b","E"] = (1/64)*Pi*(567*w^14 + 596*w^12 - 5894*w^10 + 16438*w^8 + 18327*w^6 - 1744*w^4 - 2744*w^2 - 234)*Log[1 - w^2]/(w^4*(w^2 - 1)^2) + (1/1536)*Pi*(-9528*w^18 + 123015*w^16 - 134917*w^14 - 332422*w^12 - 15755*w^10 - 75762*w^8 + 370317*w^6 + 94290*w^4 - 7301*w^2 - 1185)/(w^6*(w^2 - 1)^2) + (1/1024)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(165*w^12 + 6591*w^10 + 26995*w^8 + 12082*w^6 - 14269*w^4 - 5857*w^2 - 395)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^2);
cfQuad["a1b","E"] = 0;
cfLin["a1b","F"] = (1/64)*Pi*(-63*w^14 + 20*w^12 + 462*w^10 - 1246*w^8 - 1247*w^6 + 272*w^4 + 208*w^2 + 26)*Log[1 - w^2]/(w^4*(w^2 - 1)^2) + (1/1536)*Pi*(648*w^18 - 7911*w^16 + 5493*w^14 + 26574*w^12 + 20595*w^10 + 17714*w^8 - 43613*w^6 - 9370*w^4 + 493*w^2 + 129)/(w^6*(w^2 - 1)^2) + (1/1024)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(37*w^12 + 583*w^10 + 2299*w^8 + 850*w^6 - 1621*w^4 - 537*w^2 - 43)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^2);
cfQuad["a1b","F"] = 0;
cfLin["a1b","G"] = (1/16)*Pi*(-567*w^14 - 407*w^12 + 7233*w^10 - 16755*w^8 - 20856*w^6 - 490*w^4 + 2198*w^2 + 188)*Log[1 - w^2]/(w^2*(w^2 - 1)^3) + (1/384)*Pi*(9528*w^18 - 132543*w^16 + 93364*w^14 + 459240*w^12 - 137473*w^10 + 26989*w^8 - 353762*w^6 - 91782*w^4 + 7111*w^2 + 1056)/(w^4*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(165*w^12 + 6634*w^10 + 27431*w^8 + 13675*w^6 - 12676*w^4 - 5421*w^2 - 352)*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^3);
cfQuad["a1b","G"] = (1/2)*Pi*(27*w^2 + 27)*(21*w^8 - 26*w^6 - 4*w^4 - 26*w^2 + 21)*Log[1 - w^2]^2/(w^3*(w^2 - 1)^3) + (1/4)*Pi*(3*w^2 + 3)*(252*w^20 - 1808*w^18 + 5322*w^16 - 13512*w^14 - 6817*w^12 - 45624*w^10 - 6817*w^8 - 13512*w^6 + 5322*w^4 - 1808*w^2 + 252)*PolyLog[2, -w^2]/(w^3*(w^2 - 1)^9) + (1/8)*Pi*(3024*w^22 - 18576*w^20 + 44898*w^18 - 66774*w^16 - 36291*w^14 - 161523*w^12 - 159171*w^10 - 55443*w^8 - 36366*w^6 + 21546*w^4 - 9336*w^2 + 1512)*PolyLog[2, w^2]/(w^3*(w^2 - 1)^9) + (1/768)*Pi*(-40770*w^48 + 438567*w^46 + 1500996*w^44 - 2755128*w^42 - 9900046*w^40 + 10840008*w^38 + 59163944*w^36 + 140238820*w^34 + 609633792*w^32 + 2185134658*w^30 + 4982005912*w^28 + 8058493544*w^26 + 9651537484*w^24 + 9212108788*w^22 + 6391969264*w^20 + 3443641472*w^18 + 1293130966*w^16 + 357599215*w^14 + 60199908*w^12 + 3843472*w^10 - 1116862*w^8 + 450924*w^6 + 440360*w^4 + 80220*w^2 + 492)/(w^5*(w^2 - 1)^8*(w^2 + 1)^10) - 27/16*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(7*w^8 - 10*w^6 - 8*w^4 - 10*w^2 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^6*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(6795*w^14 - 15528*w^12 + 5340*w^10 + 14672*w^8 - 4849*w^6 - 6436*w^4 - 3462*w^2 + 108)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3) - 27/256*Pi*(w^2 + 1)^3*(w^4 - 10*w^2 + 1)^2*(w^4 + 5*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^7*(w^2 - 1)^3) + (1/32)*Pi*(-5060*w^28 + 28413*w^26 - 60610*w^24 + 24846*w^22 + 141348*w^20 - 446861*w^18 - 232262*w^16 - 580408*w^14 - 838151*w^12 + 182913*w^10 - 101239*w^8 - 35986*w^6 + 52963*w^4 - 23965*w^2 + 4059)*Log[1 - w^2]/(w^7*(w^2 - 1)^8) + (1/32)*Pi*(4052*w^28 - 23305*w^26 + 44070*w^24 + 17406*w^22 - 239184*w^20 + 178717*w^18 - 1325586*w^16 - 1092340*w^14 - 1325586*w^12 + 178717*w^10 - 239184*w^8 + 17406*w^6 + 44070*w^4 - 23305*w^2 + 4052)*Log[w^2 + 1]/(w^7*(w^2 - 1)^8);
cfLin["a1b","H"] = (1/16)*Pi*(63*w^14 - 41*w^12 - 585*w^10 + 1267*w^8 + 1424*w^6 - 62*w^4 - 142*w^2 - 20)*Log[1 - w^2]/(w^2*(w^2 - 1)^3) + (1/384)*Pi*(-648*w^18 + 8559*w^16 - 2892*w^14 - 32568*w^12 - 15375*w^10 - 16925*w^8 + 40898*w^6 + 8782*w^4 - 463*w^2 - 120)/(w^4*(w^2 - 1)^3) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(37*w^12 + 586*w^10 + 2335*w^8 + 979*w^6 - 1492*w^4 - 501*w^2 - 40)*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^3);
cfQuad["a1b","H"] = (1/2)*Pi*(-3*w^2 - 3)*(21*w^8 - 26*w^6 - 4*w^4 - 26*w^2 + 21)*Log[1 - w^2]^2/(w*(w^2 - 1)^3) + (1/4)*Pi*(-3*w^2 - 3)*(28*w^20 - 208*w^18 + 458*w^16 - 4248*w^14 - 17577*w^12 - 35656*w^10 - 17577*w^8 - 4248*w^6 + 458*w^4 - 208*w^2 + 28)*PolyLog[2, -w^2]/(w*(w^2 - 1)^9) + (1/8)*Pi*(-336*w^22 + 2064*w^20 - 4482*w^18 + 16038*w^16 + 62283*w^14 + 161211*w^12 + 158859*w^10 + 65307*w^8 + 12702*w^6 - 2058*w^4 + 1080*w^2 - 168)*PolyLog[2, w^2]/(w*(w^2 - 1)^9) + (1/768)*Pi*(4789*w^46 - 10774*w^44 - 95836*w^42 - 76792*w^40 - 885588*w^38 - 17851150*w^36 - 141077048*w^34 - 673095204*w^32 - 2139825802*w^30 - 4856627660*w^28 - 8010366960*w^26 - 9937331800*w^24 - 9200096492*w^22 - 6469694268*w^20 - 3337135912*w^18 - 1274100800*w^16 - 327856707*w^14 - 57036286*w^12 - 4940148*w^10 - 400400*w^8 - 111144*w^6 - 26326*w^4 - 1632*w^2 - 60)/(w^3*(w^2 - 1)^8*(w^2 + 1)^10) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(555*w^12 - 1228*w^10 + 986*w^8 - 188*w^6 - 873*w^4 - 384*w^2 + 12)*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^3) + (3/16)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(7*w^8 - 10*w^6 - 8*w^4 - 10*w^2 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^4*(w^2 - 1)^3) + (3/256)*Pi*(w^2 + 1)^3*(w^4 - 10*w^2 + 1)^2*(w^4 + 5*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^5*(w^2 - 1)^3) + (1/32)*Pi*(-155*w^28 + 533*w^26 + 485*w^24 - 5542*w^22 + 28553*w^20 + 194967*w^18 + 930709*w^16 + 1480900*w^14 + 930709*w^12 + 194967*w^10 + 28553*w^8 - 5542*w^6 + 485*w^4 + 533*w^2 - 155)*Log[w^2 + 1]/(w^5*(w^2 - 1)^8) + (1/32)*Pi*(155*w^28 - 589*w^26 + 811*w^24 - 22*w^22 + 6027*w^20 + 105329*w^18 + 471491*w^16 + 719952*w^14 + 480180*w^12 + 98719*w^10 + 7826*w^8 + 258*w^6 - 598*w^4 + 617*w^2 - 156)*Log[1 - w^2]/(w^5*(w^2 - 1)^8);
cfLin["a2b","E"] = (1/64)*Pi*(567*w^14 + 596*w^12 - 5894*w^10 + 16438*w^8 + 18327*w^6 - 1744*w^4 - 2744*w^2 - 234)*Log[1 - w^2]/(w^4*(w^2 - 1)^2) + (1/1536)*Pi*(-9528*w^18 + 123015*w^16 - 134917*w^14 - 332422*w^12 - 15755*w^10 - 75762*w^8 + 370317*w^6 + 94290*w^4 - 7301*w^2 - 1185)/(w^6*(w^2 - 1)^2) + (1/1024)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(165*w^12 + 6591*w^10 + 26995*w^8 + 12082*w^6 - 14269*w^4 - 5857*w^2 - 395)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^2);
cfQuad["a2b","E"] = 0;
cfLin["a2b","F"] = (1/64)*Pi*(63*w^14 - 20*w^12 - 462*w^10 + 1246*w^8 + 1247*w^6 - 272*w^4 - 208*w^2 - 26)*Log[1 - w^2]/(w^4*(w^2 - 1)^2) + (1/1536)*Pi*(-648*w^18 + 7911*w^16 - 5493*w^14 - 26574*w^12 - 20595*w^10 - 17714*w^8 + 43613*w^6 + 9370*w^4 - 493*w^2 - 129)/(w^6*(w^2 - 1)^2) + (1/1024)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(37*w^12 + 583*w^10 + 2299*w^8 + 850*w^6 - 1621*w^4 - 537*w^2 - 43)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^2);
cfQuad["a2b","F"] = 0;
cfLin["a2b","G"] = (1/16)*Pi*(-567*w^14 - 407*w^12 + 7233*w^10 - 16755*w^8 - 20856*w^6 - 490*w^4 + 2198*w^2 + 188)*Log[1 - w^2]/(w^2*(w^2 - 1)^3) + (1/384)*Pi*(9528*w^18 - 132543*w^16 + 93364*w^14 + 459240*w^12 - 137473*w^10 + 26989*w^8 - 353762*w^6 - 91782*w^4 + 7111*w^2 + 1056)/(w^4*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(165*w^12 + 6634*w^10 + 27431*w^8 + 13675*w^6 - 12676*w^4 - 5421*w^2 - 352)*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^3);
cfQuad["a2b","G"] = (1/2)*Pi*(27*w^2 + 27)*(21*w^8 - 26*w^6 - 4*w^4 - 26*w^2 + 21)*Log[1 - w^2]^2/(w^3*(w^2 - 1)^3) + (1/4)*Pi*(3*w^2 + 3)*(252*w^20 - 1808*w^18 + 5322*w^16 - 13512*w^14 - 6817*w^12 - 45624*w^10 - 6817*w^8 - 13512*w^6 + 5322*w^4 - 1808*w^2 + 252)*PolyLog[2, -w^2]/(w^3*(w^2 - 1)^9) + (1/8)*Pi*(3024*w^22 - 18576*w^20 + 44898*w^18 - 66774*w^16 - 36291*w^14 - 161523*w^12 - 159171*w^10 - 55443*w^8 - 36366*w^6 + 21546*w^4 - 9336*w^2 + 1512)*PolyLog[2, w^2]/(w^3*(w^2 - 1)^9) + (1/768)*Pi*(-40770*w^48 + 438567*w^46 + 1500996*w^44 - 2755128*w^42 - 9900046*w^40 + 10840008*w^38 + 59163944*w^36 + 140238820*w^34 + 609633792*w^32 + 2185134658*w^30 + 4982005912*w^28 + 8058493544*w^26 + 9651537484*w^24 + 9212108788*w^22 + 6391969264*w^20 + 3443641472*w^18 + 1293130966*w^16 + 357599215*w^14 + 60199908*w^12 + 3843472*w^10 - 1116862*w^8 + 450924*w^6 + 440360*w^4 + 80220*w^2 + 492)/(w^5*(w^2 - 1)^8*(w^2 + 1)^10) - 27/16*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(7*w^8 - 10*w^6 - 8*w^4 - 10*w^2 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^6*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(6795*w^14 - 15528*w^12 + 5340*w^10 + 14672*w^8 - 4849*w^6 - 6436*w^4 - 3462*w^2 + 108)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3) - 27/256*Pi*(w^2 + 1)^3*(w^4 - 10*w^2 + 1)^2*(w^4 + 5*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^7*(w^2 - 1)^3) + (1/32)*Pi*(-5060*w^28 + 28413*w^26 - 60610*w^24 + 24846*w^22 + 141348*w^20 - 446861*w^18 - 232262*w^16 - 580408*w^14 - 838151*w^12 + 182913*w^10 - 101239*w^8 - 35986*w^6 + 52963*w^4 - 23965*w^2 + 4059)*Log[1 - w^2]/(w^7*(w^2 - 1)^8) + (1/32)*Pi*(4052*w^28 - 23305*w^26 + 44070*w^24 + 17406*w^22 - 239184*w^20 + 178717*w^18 - 1325586*w^16 - 1092340*w^14 - 1325586*w^12 + 178717*w^10 - 239184*w^8 + 17406*w^6 + 44070*w^4 - 23305*w^2 + 4052)*Log[w^2 + 1]/(w^7*(w^2 - 1)^8);
cfLin["a2b","H"] = (1/16)*Pi*(-63*w^14 + 41*w^12 + 585*w^10 - 1267*w^8 - 1424*w^6 + 62*w^4 + 142*w^2 + 20)*Log[1 - w^2]/(w^2*(w^2 - 1)^3) + (1/384)*Pi*(648*w^18 - 8559*w^16 + 2892*w^14 + 32568*w^12 + 15375*w^10 + 16925*w^8 - 40898*w^6 - 8782*w^4 + 463*w^2 + 120)/(w^4*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(37*w^12 + 586*w^10 + 2335*w^8 + 979*w^6 - 1492*w^4 - 501*w^2 - 40)*Log[(w + 1)/(1 - w)]/(w^5*(w^2 - 1)^3);
cfQuad["a2b","H"] = (1/2)*Pi*(3*w^2 + 3)*(21*w^8 - 26*w^6 - 4*w^4 - 26*w^2 + 21)*Log[1 - w^2]^2/(w*(w^2 - 1)^3) + (1/4)*Pi*(3*w^2 + 3)*(28*w^20 - 208*w^18 + 458*w^16 - 4248*w^14 - 17577*w^12 - 35656*w^10 - 17577*w^8 - 4248*w^6 + 458*w^4 - 208*w^2 + 28)*PolyLog[2, -w^2]/(w*(w^2 - 1)^9) + (1/8)*Pi*(336*w^22 - 2064*w^20 + 4482*w^18 - 16038*w^16 - 62283*w^14 - 161211*w^12 - 158859*w^10 - 65307*w^8 - 12702*w^6 + 2058*w^4 - 1080*w^2 + 168)*PolyLog[2, w^2]/(w*(w^2 - 1)^9) + (1/768)*Pi*(-4789*w^46 + 10774*w^44 + 95836*w^42 + 76792*w^40 + 885588*w^38 + 17851150*w^36 + 141077048*w^34 + 673095204*w^32 + 2139825802*w^30 + 4856627660*w^28 + 8010366960*w^26 + 9937331800*w^24 + 9200096492*w^22 + 6469694268*w^20 + 3337135912*w^18 + 1274100800*w^16 + 327856707*w^14 + 57036286*w^12 + 4940148*w^10 + 400400*w^8 + 111144*w^6 + 26326*w^4 + 1632*w^2 + 60)/(w^3*(w^2 - 1)^8*(w^2 + 1)^10) - 3/16*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)*(7*w^8 - 10*w^6 - 8*w^4 - 10*w^2 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^4*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(555*w^12 - 1228*w^10 + 986*w^8 - 188*w^6 - 873*w^4 - 384*w^2 + 12)*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^3) - 3/256*Pi*(w^2 + 1)^3*(w^4 - 10*w^2 + 1)^2*(w^4 + 5*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^5*(w^2 - 1)^3) + (1/32)*Pi*(-155*w^28 + 589*w^26 - 811*w^24 + 22*w^22 - 6027*w^20 - 105329*w^18 - 471491*w^16 - 719952*w^14 - 480180*w^12 - 98719*w^10 - 7826*w^8 - 258*w^6 + 598*w^4 - 617*w^2 + 156)*Log[1 - w^2]/(w^5*(w^2 - 1)^8) + (1/32)*Pi*(155*w^28 - 533*w^26 - 485*w^24 + 5542*w^22 - 28553*w^20 - 194967*w^18 - 930709*w^16 - 1480900*w^14 - 930709*w^12 - 194967*w^10 - 28553*w^8 + 5542*w^6 - 485*w^4 - 533*w^2 + 155)*Log[w^2 + 1]/(w^5*(w^2 - 1)^8);
cfLin["a1b^2","E"] = (1/64)*Pi*(-945*w^16 - 2726*w^14 + 13618*w^12 - 11570*w^10 - 59254*w^8 - 14420*w^6 + 11748*w^4 + 2780*w^2 + 65)*Log[1 - w^2]/(w^5*(w^2 - 1)^2) + (1/7680)*Pi*(109800*w^20 - 1474737*w^18 + 911530*w^16 + 4341443*w^14 - 644835*w^12 + 3355527*w^10 - 3196429*w^8 - 3479499*w^6 - 188985*w^4 + 66250*w^2 + 1695)/(w^7*(w^2 - 1)^2) + (1/1024)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 4748*w^12 + 43840*w^10 + 67653*w^8 - 17819*w^6 - 32240*w^4 - 5396*w^2 - 113)*Log[(w + 1)/(1 - w)]/(w^8*(w^2 - 1)^2);
cfQuad["a1b^2","E"] = 0;
cfLin["a1b^2","F"] = (1/64)*Pi*(189*w^14 + 231*w^12 - 2347*w^10 + 2327*w^8 + 7065*w^6 + 1267*w^4 - 1851*w^2 - 385)*Log[1 - w^2]/(w^3*(w^2 - 1)^2) + (1/7680)*Pi*(-13860*w^18 + 180972*w^16 - 72495*w^14 - 564831*w^12 - 4269*w^10 - 1003797*w^8 + 669823*w^6 + 668067*w^4 + 13865*w^2 - 11235)/(w^5*(w^2 - 1)^2) + (1/1024)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(707*w^10 + 6529*w^8 + 10124*w^6 - 4548*w^4 - 5567*w^2 - 749)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^2);
cfQuad["a1b^2","F"] = 0;
cfLin["a1b^2","G"] = (1/16)*Pi*(945*w^16 + 2411*w^14 - 16355*w^12 + 10475*w^10 + 63045*w^8 + 21181*w^6 - 8723*w^4 - 2367*w^2 - 52)*Log[1 - w^2]/(w^3*(w^2 - 1)^3) + (1/1920)*Pi*(-109800*w^22 + 1694337*w^20 - 1924456*w^18 - 5658683*w^16 + 7807057*w^14 - 3820535*w^12 + 5097343*w^10 + 265151*w^8 - 3196357*w^6 - 246882*w^4 + 61085*w^2 + 1500)/(w^5*(w^2 - 1)^4) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 4761*w^12 + 44197*w^10 + 69934*w^8 - 13265*w^6 - 29959*w^4 - 5039*w^2 - 100)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3);
cfQuad["a1b^2","G"] = (1/8)*Pi*(-4725*w^12 - 450*w^10 + 3855*w^8 + 9780*w^6 + 3855*w^4 - 450*w^2 - 4725)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^3) + (1/16)*Pi*(-12600*w^28 + 99360*w^26 - 335580*w^24 + 606960*w^22 - 1185225*w^20 - 2781900*w^18 - 11161485*w^16 - 15382680*w^14 - 11099025*w^12 - 3001500*w^10 - 831525*w^8 + 288240*w^6 - 166680*w^4 + 49680*w^2 - 6300)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^11) + (1/8)*Pi*(-3150*w^28 + 24840*w^26 - 83670*w^24 + 132720*w^22 - 638475*w^20 - 3204900*w^18 - 10875195*w^16 - 15624600*w^14 - 10875195*w^12 - 3204900*w^10 - 638475*w^8 + 132720*w^6 - 83670*w^4 + 24840*w^2 - 3150)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^11) + (1/3840)*Pi*(605745*w^56 - 7747892*w^54 - 18109471*w^52 + 76786637*w^50 + 148281821*w^48 - 354580413*w^46 - 539033508*w^44 + 3148894862*w^42 + 21502680523*w^40 + 107955449217*w^38 + 413097933969*w^36 + 1149567925125*w^34 + 2354131228407*w^32 + 3688072451282*w^30 + 4426850160624*w^28 + 4189018616672*w^26 + 3019621271727*w^24 + 1705807906322*w^22 + 715913057091*w^20 + 226925339507*w^18 + 50119657795*w^16 + 7539476491*w^14 + 551291348*w^12 + 41430930*w^10 + 38497429*w^8 + 3606145*w^6 - 5529045*w^4 - 1353285*w^2 - 855)/(w^6*(w^2 - 1)^10*(w^2 + 1)^11) + (1/512)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(40383*w^16 - 86543*w^14 + 14130*w^12 + 72366*w^10 + 11667*w^8 - 36005*w^6 - 18094*w^4 - 11910*w^2 + 90)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^3) + (1/64)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(105*w^12 + 6*w^10 - 151*w^8 - 396*w^6 - 151*w^4 + 6*w^2 + 105)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^3) + (1/128)*Pi*(-w^2 - 1)*(50773*w^32 - 447579*w^30 + 1656317*w^28 - 3000157*w^26 + 1320406*w^24 + 7909897*w^22 - 761925*w^20 + 114252143*w^18 + 117402330*w^16 + 114252143*w^14 - 761925*w^12 + 7909897*w^10 + 1320406*w^8 - 3000157*w^6 + 1656317*w^4 - 447579*w^2 + 50773)*Log[w^2 + 1]/(w^8*(w^2 - 1)^10) + (15/1024)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^8 + 49*w^6 + 134*w^4 + 49*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^3) + (1/128)*Pi*(59173*w^34 - 447026*w^32 + 1365822*w^30 - 1791508*w^28 - 452259*w^26 + 4149579*w^24 - 15707924*w^22 - 50289238*w^20 - 114906107*w^18 - 117079755*w^16 - 59304566*w^14 - 168492*w^12 - 5631421*w^10 - 155131*w^8 + 1947588*w^6 - 1302642*w^4 + 402606*w^2 - 50779)*Log[1 - w^2]/(w^8*(w^2 - 1)^10);
cfLin["a1b^2","H"] = (1/16)*Pi*(-189*w^14 - 168*w^12 + 2809*w^10 - 2222*w^8 - 7461*w^6 - 2212*w^4 + 1293*w^2 + 310)*Log[1 - w^2]/(w*(w^2 - 1)^3) + (1/1920)*Pi*(13860*w^20 - 208692*w^18 + 203151*w^16 + 725259*w^14 - 835725*w^12 + 999585*w^10 - 1532653*w^8 - 29111*w^6 + 620521*w^4 + 24215*w^2 - 10650)/(w^3*(w^2 - 1)^4) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(707*w^10 + 6568*w^8 + 10442*w^6 - 3918*w^4 - 5249*w^2 - 710)*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^3);
cfQuad["a1b^2","H"] = (1/8)*Pi*(945*w^12 - 675*w^8 - 1800*w^6 - 675*w^4 + 945)*Log[1 - w^2]^2/(w^2*(w^2 - 1)^3) + (1/3840)*Pi*(-432346*w^52 + 566853*w^50 + 5492507*w^48 - 4575974*w^46 - 29477459*w^44 - 92870652*w^42 - 2031730742*w^40 - 19506175558*w^38 - 109403172327*w^36 - 417563032779*w^34 - 1146528172749*w^32 - 2355247190556*w^30 - 3677691834050*w^28 - 4448542441728*w^26 - 4164797941328*w^24 - 3036749750412*w^22 - 1695539982572*w^20 - 722244282801*w^18 - 224915239547*w^16 - 50360066430*w^14 - 7284168779*w^12 - 644558756*w^10 - 33618106*w^8 - 3547822*w^6 + 1227533*w^4 + 717015*w^2 + 64365)/(w^2*(w^2 - 1)^10*(w^2 + 1)^11) + (1/8)*Pi*(630*w^28 - 5040*w^26 + 17070*w^24 - 12120*w^22 + 491955*w^20 + 3341340*w^18 + 10794195*w^16 + 15664200*w^14 + 10794195*w^12 + 3341340*w^10 + 491955*w^8 - 12120*w^6 + 17070*w^4 - 5040*w^2 + 630)*PolyLog[2, -w^2]/(w^2*(w^2 - 1)^11) + (1/16)*Pi*(2520*w^28 - 20160*w^26 + 69660*w^24 - 116760*w^22 + 625785*w^20 + 3219660*w^18 + 10884285*w^16 + 15603720*w^14 + 10832625*w^12 + 3310380*w^10 + 526245*w^8 - 42840*w^6 + 33960*w^4 - 10080*w^2 + 1260)*PolyLog[2, w^2]/(w^2*(w^2 - 1)^11) + (1/512)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(6489*w^12 - 16577*w^10 + 13430*w^8 + 2112*w^6 - 6273*w^4 - 2991*w^2 - 2154)*Log[(w + 1)/(1 - w)]/(w^3*(w^2 - 1)^3) - 45/1024*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^4 + 8*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^4*(w^2 - 1)^3) + (1/64)*Pi*(-45*w^2 - 45)*(w^4 - 10*w^2 + 1)*(7*w^12 - 9*w^8 - 24*w^6 - 9*w^4 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^5*(w^2 - 1)^3) + (1/128)*Pi*(w^2 + 1)*(3216*w^32 - 19233*w^30 + 14249*w^28 + 227841*w^26 - 1098702*w^24 + 4031827*w^22 + 13324431*w^20 + 91984269*w^18 + 142426284*w^16 + 91984269*w^14 + 13324431*w^12 + 4031827*w^10 - 1098702*w^8 + 227841*w^6 + 14249*w^4 - 19233*w^2 + 3216)*Log[w^2 + 1]/(w^6*(w^2 - 1)^10) + (1/128)*Pi*(-3216*w^34 + 16605*w^32 - 15204*w^30 - 101158*w^28 + 392513*w^26 + 49319*w^24 + 9869246*w^22 + 52526892*w^20 + 116582555*w^18 + 117547643*w^16 + 52925492*w^14 + 8250638*w^12 + 1708527*w^10 - 510471*w^8 + 122490*w^6 + 14196*w^4 - 17203*w^2 + 3216)*Log[1 - w^2]/(w^6*(w^2 - 1)^10);
cfLin["a1b a2b","E"] = (1/32)*Pi*(-1134*w^16 - 2495*w^14 + 15019*w^12 - 13607*w^10 - 58789*w^8 - 13307*w^6 + 12087*w^4 + 2801*w^2 + 65)*Log[1 - w^2]/(w^5*(w^2 - 1)^2) + (1/768)*Pi*(25110*w^20 - 335679*w^18 + 242171*w^16 + 908326*w^14 - 217476*w^12 + 728928*w^10 - 670862*w^8 - 710502*w^6 - 37554*w^4 + 13439*w^2 + 339)/(w^7*(w^2 - 1)^2) + (1/512)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 4829*w^12 + 44317*w^10 + 67863*w^8 - 19193*w^6 - 32915*w^4 - 5459*w^2 - 113)*Log[(w + 1)/(1 - w)]/(w^8*(w^2 - 1)^2);
cfQuad["a1b a2b","E"] = 0;
cfLin["a1b a2b","F"] = 0;
cfQuad["a1b a2b","F"] = 0;
cfLin["a1b a2b","G"] = (1/8)*Pi*(1134*w^16 + 2117*w^14 - 18050*w^12 + 12935*w^10 + 62520*w^8 + 19825*w^6 - 9152*w^4 - 2397*w^2 - 52)*Log[1 - w^2]/(w^3*(w^2 - 1)^3) + (1/192)*Pi*(-25110*w^20 + 360789*w^18 - 118724*w^16 - 1286184*w^14 + 492560*w^12 - 464648*w^10 + 649572*w^8 + 690808*w^6 + 36530*w^4 - 12733*w^2 - 300)/(w^5*(w^2 - 1)^3) + (1/128)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 4842*w^12 + 44665*w^10 + 70066*w^8 - 14801*w^6 - 30712*w^4 - 5111*w^2 - 100)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3);
cfQuad["a1b a2b","G"] = (1/2)*Pi*(-2835*w^12 + 405*w^10 + 1815*w^8 + 4590*w^6 + 1815*w^4 + 405*w^2 - 2835)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^3) + (1/8)*Pi*(-15120*w^24 + 92640*w^22 - 232980*w^20 + 297000*w^18 - 378735*w^16 - 305550*w^14 - 800910*w^12 - 342510*w^10 - 267975*w^8 + 140760*w^6 - 115380*w^4 + 46320*w^2 - 7560)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^9) + (1/4)*Pi*(-3780*w^24 + 23160*w^22 - 58020*w^20 + 64080*w^18 - 195555*w^16 - 414750*w^14 - 720270*w^12 - 414750*w^10 - 195555*w^8 + 64080*w^6 - 58020*w^4 + 23160*w^2 - 3780)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^9) + (1/768)*Pi*(272106*w^52 - 3079185*w^50 - 14611318*w^48 + 9972643*w^46 + 101880170*w^44 + 26825200*w^42 - 327962706*w^40 - 13806388*w^38 + 2301757080*w^36 + 7495609790*w^34 + 18251813334*w^32 + 38257728962*w^30 + 62172530604*w^28 + 77988465548*w^26 + 69517439580*w^24 + 51949239812*w^22 + 27717255858*w^20 + 11849158583*w^18 + 3490886790*w^16 + 678462995*w^14 + 99204010*w^12 + 39406828*w^10 + 10554214*w^8 - 5579336*w^6 - 3720180*w^4 - 584652*w^2 - 342)/(w^6*(w^2 - 1)^8*(w^2 + 1)^11) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(45351*w^16 - 98687*w^14 + 18426*w^12 + 79844*w^10 + 8003*w^8 - 34013*w^6 - 15694*w^4 - 14520*w^2 + 90)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^3) + (1/16)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(63*w^12 - 11*w^10 - 71*w^8 - 186*w^6 - 71*w^4 - 11*w^2 + 63)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^3) + (1/32)*Pi*(-w^2 - 1)*(27802*w^28 - 186557*w^26 + 471164*w^24 - 323970*w^22 - 1039454*w^20 + 3653617*w^18 - 3338608*w^16 + 9032012*w^14 - 3338608*w^12 + 3653617*w^10 - 1039454*w^8 - 323970*w^6 + 471164*w^4 - 186557*w^2 + 27802)*Log[w^2 + 1]/(w^8*(w^2 - 1)^8) + (15/512)*Pi*(w^2 + 1)^2*(w^2 + 3)*(3*w^2 + 1)*(w^4 - 10*w^2 + 1)^2*(w^4 + 12*w^2 + 1)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^3) + (1/32)*Pi*(32842*w^30 - 181079*w^28 + 350427*w^26 - 67734*w^24 - 814168*w^22 + 1070839*w^20 - 1405435*w^18 - 3132436*w^16 - 2627011*w^14 + 393112*w^12 - 1868716*w^10 + 767439*w^8 + 122649*w^6 - 335200*w^4 + 162276*w^2 - 27805)*Log[1 - w^2]/(w^8*(w^2 - 1)^8);
cfLin["a1b a2b","H"] = 0;
cfQuad["a1b a2b","H"] = 0;
cfLin["a2b^2","E"] = (1/64)*Pi*(-945*w^16 - 2726*w^14 + 13618*w^12 - 11570*w^10 - 59254*w^8 - 14420*w^6 + 11748*w^4 + 2780*w^2 + 65)*Log[1 - w^2]/(w^5*(w^2 - 1)^2) + (1/7680)*Pi*(109800*w^20 - 1474737*w^18 + 911530*w^16 + 4341443*w^14 - 644835*w^12 + 3355527*w^10 - 3196429*w^8 - 3479499*w^6 - 188985*w^4 + 66250*w^2 + 1695)/(w^7*(w^2 - 1)^2) + (1/1024)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 4748*w^12 + 43840*w^10 + 67653*w^8 - 17819*w^6 - 32240*w^4 - 5396*w^2 - 113)*Log[(w + 1)/(1 - w)]/(w^8*(w^2 - 1)^2);
cfQuad["a2b^2","E"] = 0;
cfLin["a2b^2","F"] = (1/64)*Pi*(-189*w^14 - 231*w^12 + 2347*w^10 - 2327*w^8 - 7065*w^6 - 1267*w^4 + 1851*w^2 + 385)*Log[1 - w^2]/(w^3*(w^2 - 1)^2) + (1/7680)*Pi*(13860*w^18 - 180972*w^16 + 72495*w^14 + 564831*w^12 + 4269*w^10 + 1003797*w^8 - 669823*w^6 - 668067*w^4 - 13865*w^2 + 11235)/(w^5*(w^2 - 1)^2) + (1/1024)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(707*w^10 + 6529*w^8 + 10124*w^6 - 4548*w^4 - 5567*w^2 - 749)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^2);
cfQuad["a2b^2","F"] = 0;
cfLin["a2b^2","G"] = (1/16)*Pi*(945*w^16 + 2411*w^14 - 16355*w^12 + 10475*w^10 + 63045*w^8 + 21181*w^6 - 8723*w^4 - 2367*w^2 - 52)*Log[1 - w^2]/(w^3*(w^2 - 1)^3) + (1/1920)*Pi*(-109800*w^22 + 1694337*w^20 - 1924456*w^18 - 5658683*w^16 + 7807057*w^14 - 3820535*w^12 + 5097343*w^10 + 265151*w^8 - 3196357*w^6 - 246882*w^4 + 61085*w^2 + 1500)/(w^5*(w^2 - 1)^4) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 4761*w^12 + 44197*w^10 + 69934*w^8 - 13265*w^6 - 29959*w^4 - 5039*w^2 - 100)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3);
cfQuad["a2b^2","G"] = (1/8)*Pi*(-4725*w^12 - 450*w^10 + 3855*w^8 + 9780*w^6 + 3855*w^4 - 450*w^2 - 4725)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^3) + (1/16)*Pi*(-12600*w^28 + 99360*w^26 - 335580*w^24 + 606960*w^22 - 1185225*w^20 - 2781900*w^18 - 11161485*w^16 - 15382680*w^14 - 11099025*w^12 - 3001500*w^10 - 831525*w^8 + 288240*w^6 - 166680*w^4 + 49680*w^2 - 6300)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^11) + (1/8)*Pi*(-3150*w^28 + 24840*w^26 - 83670*w^24 + 132720*w^22 - 638475*w^20 - 3204900*w^18 - 10875195*w^16 - 15624600*w^14 - 10875195*w^12 - 3204900*w^10 - 638475*w^8 + 132720*w^6 - 83670*w^4 + 24840*w^2 - 3150)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^11) + (1/3840)*Pi*(605745*w^56 - 7747892*w^54 - 18109471*w^52 + 76786637*w^50 + 148281821*w^48 - 354580413*w^46 - 539033508*w^44 + 3148894862*w^42 + 21502680523*w^40 + 107955449217*w^38 + 413097933969*w^36 + 1149567925125*w^34 + 2354131228407*w^32 + 3688072451282*w^30 + 4426850160624*w^28 + 4189018616672*w^26 + 3019621271727*w^24 + 1705807906322*w^22 + 715913057091*w^20 + 226925339507*w^18 + 50119657795*w^16 + 7539476491*w^14 + 551291348*w^12 + 41430930*w^10 + 38497429*w^8 + 3606145*w^6 - 5529045*w^4 - 1353285*w^2 - 855)/(w^6*(w^2 - 1)^10*(w^2 + 1)^11) + (1/512)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(40383*w^16 - 86543*w^14 + 14130*w^12 + 72366*w^10 + 11667*w^8 - 36005*w^6 - 18094*w^4 - 11910*w^2 + 90)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^3) + (1/64)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(105*w^12 + 6*w^10 - 151*w^8 - 396*w^6 - 151*w^4 + 6*w^2 + 105)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^3) + (1/128)*Pi*(-w^2 - 1)*(50773*w^32 - 447579*w^30 + 1656317*w^28 - 3000157*w^26 + 1320406*w^24 + 7909897*w^22 - 761925*w^20 + 114252143*w^18 + 117402330*w^16 + 114252143*w^14 - 761925*w^12 + 7909897*w^10 + 1320406*w^8 - 3000157*w^6 + 1656317*w^4 - 447579*w^2 + 50773)*Log[w^2 + 1]/(w^8*(w^2 - 1)^10) + (15/1024)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^8 + 49*w^6 + 134*w^4 + 49*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^3) + (1/128)*Pi*(59173*w^34 - 447026*w^32 + 1365822*w^30 - 1791508*w^28 - 452259*w^26 + 4149579*w^24 - 15707924*w^22 - 50289238*w^20 - 114906107*w^18 - 117079755*w^16 - 59304566*w^14 - 168492*w^12 - 5631421*w^10 - 155131*w^8 + 1947588*w^6 - 1302642*w^4 + 402606*w^2 - 50779)*Log[1 - w^2]/(w^8*(w^2 - 1)^10);
cfLin["a2b^2","H"] = (1/16)*Pi*(189*w^14 + 168*w^12 - 2809*w^10 + 2222*w^8 + 7461*w^6 + 2212*w^4 - 1293*w^2 - 310)*Log[1 - w^2]/(w*(w^2 - 1)^3) + (1/1920)*Pi*(-13860*w^20 + 208692*w^18 - 203151*w^16 - 725259*w^14 + 835725*w^12 - 999585*w^10 + 1532653*w^8 + 29111*w^6 - 620521*w^4 - 24215*w^2 + 10650)/(w^3*(w^2 - 1)^4) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(707*w^10 + 6568*w^8 + 10442*w^6 - 3918*w^4 - 5249*w^2 - 710)*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^3);
cfQuad["a2b^2","H"] = (1/8)*Pi*(-945*w^12 + 675*w^8 + 1800*w^6 + 675*w^4 - 945)*Log[1 - w^2]^2/(w^2*(w^2 - 1)^3) + (1/3840)*Pi*(432346*w^52 - 566853*w^50 - 5492507*w^48 + 4575974*w^46 + 29477459*w^44 + 92870652*w^42 + 2031730742*w^40 + 19506175558*w^38 + 109403172327*w^36 + 417563032779*w^34 + 1146528172749*w^32 + 2355247190556*w^30 + 3677691834050*w^28 + 4448542441728*w^26 + 4164797941328*w^24 + 3036749750412*w^22 + 1695539982572*w^20 + 722244282801*w^18 + 224915239547*w^16 + 50360066430*w^14 + 7284168779*w^12 + 644558756*w^10 + 33618106*w^8 + 3547822*w^6 - 1227533*w^4 - 717015*w^2 - 64365)/(w^2*(w^2 - 1)^10*(w^2 + 1)^11) + (1/16)*Pi*(-2520*w^28 + 20160*w^26 - 69660*w^24 + 116760*w^22 - 625785*w^20 - 3219660*w^18 - 10884285*w^16 - 15603720*w^14 - 10832625*w^12 - 3310380*w^10 - 526245*w^8 + 42840*w^6 - 33960*w^4 + 10080*w^2 - 1260)*PolyLog[2, w^2]/(w^2*(w^2 - 1)^11) + (1/8)*Pi*(-630*w^28 + 5040*w^26 - 17070*w^24 + 12120*w^22 - 491955*w^20 - 3341340*w^18 - 10794195*w^16 - 15664200*w^14 - 10794195*w^12 - 3341340*w^10 - 491955*w^8 + 12120*w^6 - 17070*w^4 + 5040*w^2 - 630)*PolyLog[2, -w^2]/(w^2*(w^2 - 1)^11) + (1/512)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(6489*w^12 - 16577*w^10 + 13430*w^8 + 2112*w^6 - 6273*w^4 - 2991*w^2 - 2154)*Log[(w + 1)/(1 - w)]/(w^3*(w^2 - 1)^3) + (45/1024)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^4 + 8*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^4*(w^2 - 1)^3) + (1/64)*Pi*(45*w^2 + 45)*(w^4 - 10*w^2 + 1)*(7*w^12 - 9*w^8 - 24*w^6 - 9*w^4 + 7)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^5*(w^2 - 1)^3) + (1/128)*Pi*(-w^2 - 1)*(3216*w^32 - 19233*w^30 + 14249*w^28 + 227841*w^26 - 1098702*w^24 + 4031827*w^22 + 13324431*w^20 + 91984269*w^18 + 142426284*w^16 + 91984269*w^14 + 13324431*w^12 + 4031827*w^10 - 1098702*w^8 + 227841*w^6 + 14249*w^4 - 19233*w^2 + 3216)*Log[w^2 + 1]/(w^6*(w^2 - 1)^10) + (1/128)*Pi*(3216*w^34 - 16605*w^32 + 15204*w^30 + 101158*w^28 - 392513*w^26 - 49319*w^24 - 9869246*w^22 - 52526892*w^20 - 116582555*w^18 - 117547643*w^16 - 52925492*w^14 - 8250638*w^12 - 1708527*w^10 + 510471*w^8 - 122490*w^6 - 14196*w^4 + 17203*w^2 - 3216)*Log[1 - w^2]/(w^6*(w^2 - 1)^10);
cfLin["C_E1 a1b^2","E"] = (1/64)*Pi*(477*w^16 + 449*w^14 - 3650*w^12 + 2110*w^10 + 32950*w^8 + 8735*w^6 - 4848*w^4 - 1214*w^2 - 65)*Log[1 - w^2]/(w^5*(w^2 - 1)^2) + (1/7680)*Pi*(-44010*w^20 + 520431*w^18 - 280825*w^16 - 1271614*w^14 - 1200720*w^12 - 1897546*w^10 + 1782452*w^8 + 1657482*w^6 + 96590*w^4 - 25825*w^2 - 1695)/(w^7*(w^2 - 1)^2) + (1/1024)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 2723*w^12 + 21197*w^10 + 38617*w^8 - 9743*w^6 - 15067*w^4 - 2701*w^2 - 113)*Log[(w + 1)/(1 - w)]/(w^8*(w^2 - 1)^2);
cfQuad["C_E1 a1b^2","E"] = 0;
cfLin["C_E1 a1b^2","F"] = (1/64)*Pi*(-99*w^14 - 63*w^12 + 282*w^10 - 492*w^8 - 1686*w^6 + 1056*w^4 + 615*w^2 + 51)*Log[1 - w^2]/(w^3*(w^2 - 1)^2) + (1/2560)*Pi*(2190*w^18 - 20122*w^16 + 49490*w^14 - 39149*w^12 + 66949*w^10 + 229222*w^8 - 184448*w^6 - 53277*w^4 + 2155*w^2 + 750)/(w^5*(w^2 - 1)^2) + (1/1024)*Pi*(3*w^2 + 3)*(w^4 - 10*w^2 + 1)*(46*w^10 + 551*w^8 + 1499*w^6 - 1357*w^4 - 577*w^2 - 50)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^2);
cfQuad["C_E1 a1b^2","F"] = 0;
cfLin["C_E1 a1b^2","G"] = (1/16)*Pi*(-477*w^16 - 290*w^14 + 4722*w^12 - 1432*w^10 - 34518*w^8 - 12361*w^6 + 3533*w^4 + 1011*w^2 + 52)*Log[1 - w^2]/(w^3*(w^2 - 1)^3) + (1/1920)*Pi*(44010*w^22 - 608451*w^20 + 669583*w^18 + 1616494*w^16 - 744006*w^14 + 342600*w^12 - 3063324*w^10 + 58622*w^8 + 1528556*w^6 + 120251*w^4 - 23315*w^2 - 1500)/(w^5*(w^2 - 1)^4) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 2736*w^12 + 21377*w^10 + 39614*w^8 - 7307*w^6 - 14070*w^4 - 2521*w^2 - 100)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3);
cfQuad["C_E1 a1b^2","G"] = (1/8)*Pi*(2385*w^12 + 855*w^10 - 1950*w^8 - 7200*w^6 - 1950*w^4 + 855*w^2 + 2385)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^3) + (1/4)*Pi*(795*w^28 - 6045*w^26 + 19530*w^24 - 26700*w^22 + 132330*w^20 + 519015*w^18 + 2083050*w^16 + 3239340*w^14 + 2083050*w^12 + 519015*w^10 + 132330*w^8 - 26700*w^6 + 19530*w^4 - 6045*w^2 + 795)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^11) + (1/8)*Pi*(3180*w^28 - 24180*w^26 + 77730*w^24 - 128520*w^22 + 240300*w^20 + 432720*w^18 + 2169945*w^16 + 3134940*w^14 + 2177415*w^12 + 455250*w^10 + 177240*w^8 - 60960*w^6 + 38730*w^4 - 12090*w^2 + 1590)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^11) + (1/7680)*Pi*(-480480*w^56 + 7073367*w^54 + 16286606*w^52 - 68043522*w^50 - 133979246*w^48 + 308255753*w^46 + 462133588*w^44 - 2728121412*w^42 - 16785288268*w^40 - 79463510412*w^38 - 305490838554*w^36 - 865480939620*w^34 - 1810669224982*w^32 - 2867710435502*w^30 - 3472855256664*w^28 - 3266969188712*w^26 - 2342062810872*w^24 - 1294934591297*w^22 - 536915160886*w^20 - 166409674122*w^18 - 37557289610*w^16 - 5929991931*w^14 - 588106268*w^12 - 61761860*w^10 - 27564924*w^8 + 2070*w^6 + 4673250*w^4 + 1029600*w^2 + 1710)/(w^6*(w^2 - 1)^10*(w^2 + 1)^11) + (1/64)*Pi*(-15*w^2 - 15)*(w^4 - 10*w^2 + 1)*(53*w^12 + 15*w^10 - 78*w^8 - 288*w^6 - 78*w^4 + 15*w^2 + 53)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(8008*w^16 - 15364*w^14 - 385*w^12 + 15050*w^10 + 5447*w^8 - 13242*w^6 - 4807*w^4 - 3180*w^2 + 45)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^3) - 15/1024*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^8 + 26*w^6 + 96*w^4 + 26*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(40332*w^32 - 349580*w^30 + 1287875*w^28 - 2418872*w^26 + 1748990*w^24 + 3975120*w^22 + 4058909*w^20 + 69788916*w^18 + 121601900*w^16 + 69788916*w^14 + 4058909*w^12 + 3975120*w^10 + 1748990*w^8 - 2418872*w^6 + 1287875*w^4 - 349580*w^2 + 40332)*Log[w^2 + 1]/(w^8*(w^2 - 1)^10) + (1/256)*Pi*(-48812*w^34 + 366904*w^32 - 1164887*w^30 + 1852925*w^28 - 1083838*w^26 + 366954*w^24 + 5423283*w^22 + 43390359*w^20 + 82643292*w^18 + 106320300*w^16 + 33327399*w^14 + 4096547*w^12 + 2317490*w^10 + 1012874*w^8 - 1712211*w^6 + 1031545*w^4 - 315188*w^2 + 40344)*Log[1 - w^2]/(w^8*(w^2 - 1)^10);
cfLin["C_E1 a1b^2","H"] = (1/16)*Pi*(99*w^14 + 30*w^12 - 474*w^10 + 486*w^8 + 1728*w^6 - 516*w^4 - 471*w^2 - 42)*Log[1 - w^2]/(w*(w^2 - 1)^3) + (1/640)*Pi*(-2190*w^20 + 24502*w^18 - 63946*w^16 + 55521*w^14 - 60385*w^12 - 181480*w^10 + 384048*w^8 - 124779*w^6 - 53431*w^4 + 1260*w^2 + 720)/(w^3*(w^2 - 1)^4) + (1/256)*Pi*(-3*w^2 - 3)*(w^4 - 10*w^2 + 1)*(46*w^10 + 553*w^8 + 1528*w^6 - 1251*w^4 - 548*w^2 - 48)*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^3);
cfQuad["C_E1 a1b^2","H"] = (1/8)*Pi*(-495*w^12 + 90*w^10 - 120*w^8 + 1680*w^6 - 120*w^4 + 90*w^2 - 495)*Log[1 - w^2]^2/(w^2*(w^2 - 1)^3) + (1/7680)*Pi*(-271319*w^52 - 786108*w^50 + 3106618*w^48 + 8574554*w^46 - 14284721*w^44 + 80605302*w^42 + 1856915452*w^40 + 14931681418*w^38 + 80399988052*w^36 + 309211190994*w^34 + 864732668804*w^32 + 1810008667316*w^30 + 2861810776990*w^28 + 3484020513228*w^26 + 3254276981208*w^24 + 2350673923812*w^22 + 1290179560657*w^20 + 540315839576*w^18 + 165642586882*w^16 + 37543936050*w^14 + 5739157299*w^12 + 577041086*w^10 + 41682076*w^8 + 5131602*w^6 - 1567598*w^4 - 805230*w^2 - 10800)/(w^2*(w^2 - 1)^10*(w^2 + 1)^11) + (1/8)*Pi*(-660*w^28 + 5400*w^26 - 19770*w^24 + 37380*w^22 - 163140*w^20 - 468450*w^18 - 2154825*w^16 - 3160500*w^14 - 2135475*w^12 - 499710*w^10 - 131820*w^8 + 15780*w^6 - 9870*w^4 + 2700*w^2 - 330)*PolyLog[2, w^2]/(w^2*(w^2 - 1)^11) + (1/4)*Pi*(-165*w^28 + 1350*w^26 - 4980*w^24 + 4680*w^22 - 111300*w^20 - 536340*w^18 - 2076300*w^16 - 3237180*w^14 - 2076300*w^12 - 536340*w^10 - 111300*w^8 + 4680*w^6 - 4980*w^4 + 1350*w^2 - 165)*PolyLog[2, -w^2]/(w^2*(w^2 - 1)^11) + (1/256)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(1660*w^12 - 4606*w^10 + 4578*w^8 - 1051*w^6 - 2558*w^4 + 171*w^2 - 546)*Log[(w + 1)/(1 - w)]/(w^3*(w^2 - 1)^3) + (15/1024)*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(2*w^4 + 17*w^2 + 2)*Log[(w + 1)/(1 - w)]^2/(w^4*(w^2 - 1)^3) + (1/64)*Pi*(15*w^2 + 15)*(w^4 - 10*w^2 + 1)*(11*w^12 - 2*w^10 - 60*w^6 - 2*w^2 + 11)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^5*(w^2 - 1)^3) + (1/256)*Pi*(-w^2 - 1)*(1458*w^32 + 3588*w^30 - 127233*w^28 + 785448*w^26 - 2656962*w^24 + 7564688*w^22 + 2004897*w^20 + 72212676*w^18 + 118288160*w^16 + 72212676*w^14 + 2004897*w^12 + 7564688*w^10 - 2656962*w^8 + 785448*w^6 - 127233*w^4 + 3588*w^2 + 1458)*Log[w^2 + 1]/(w^6*(w^2 - 1)^10) + (1/256)*Pi*(1458*w^34 + 4430*w^32 - 114357*w^30 + 584407*w^28 - 1566578*w^26 + 1742502*w^24 - 9077367*w^22 - 34972731*w^20 - 94779784*w^18 - 96518872*w^16 - 36794843*w^14 - 4087159*w^12 - 3324290*w^10 + 1471526*w^8 - 531241*w^6 + 102827*w^4 - 3750*w^2 - 1458)*Log[1 - w^2]/(w^6*(w^2 - 1)^10);
cfLin["C_E2 a2b^2","E"] = (1/64)*Pi*(477*w^16 + 449*w^14 - 3650*w^12 + 2110*w^10 + 32950*w^8 + 8735*w^6 - 4848*w^4 - 1214*w^2 - 65)*Log[1 - w^2]/(w^5*(w^2 - 1)^2) + (1/7680)*Pi*(-44010*w^20 + 520431*w^18 - 280825*w^16 - 1271614*w^14 - 1200720*w^12 - 1897546*w^10 + 1782452*w^8 + 1657482*w^6 + 96590*w^4 - 25825*w^2 - 1695)/(w^7*(w^2 - 1)^2) + (1/1024)*Pi*(-w^2 - 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 2723*w^12 + 21197*w^10 + 38617*w^8 - 9743*w^6 - 15067*w^4 - 2701*w^2 - 113)*Log[(w + 1)/(1 - w)]/(w^8*(w^2 - 1)^2);
cfQuad["C_E2 a2b^2","E"] = 0;
cfLin["C_E2 a2b^2","F"] = (1/64)*Pi*(99*w^14 + 63*w^12 - 282*w^10 + 492*w^8 + 1686*w^6 - 1056*w^4 - 615*w^2 - 51)*Log[1 - w^2]/(w^3*(w^2 - 1)^2) + (1/2560)*Pi*(-2190*w^18 + 20122*w^16 - 49490*w^14 + 39149*w^12 - 66949*w^10 - 229222*w^8 + 184448*w^6 + 53277*w^4 - 2155*w^2 - 750)/(w^5*(w^2 - 1)^2) + (1/1024)*Pi*(-3*w^2 - 3)*(w^4 - 10*w^2 + 1)*(46*w^10 + 551*w^8 + 1499*w^6 - 1357*w^4 - 577*w^2 - 50)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^2);
cfQuad["C_E2 a2b^2","F"] = 0;
cfLin["C_E2 a2b^2","G"] = (1/16)*Pi*(-477*w^16 - 290*w^14 + 4722*w^12 - 1432*w^10 - 34518*w^8 - 12361*w^6 + 3533*w^4 + 1011*w^2 + 52)*Log[1 - w^2]/(w^3*(w^2 - 1)^3) + (1/1920)*Pi*(44010*w^22 - 608451*w^20 + 669583*w^18 + 1616494*w^16 - 744006*w^14 + 342600*w^12 - 3063324*w^10 + 58622*w^8 + 1528556*w^6 + 120251*w^4 - 23315*w^2 - 1500)/(w^5*(w^2 - 1)^4) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(31*w^14 + 2736*w^12 + 21377*w^10 + 39614*w^8 - 7307*w^6 - 14070*w^4 - 2521*w^2 - 100)*Log[(w + 1)/(1 - w)]/(w^6*(w^2 - 1)^3);
cfQuad["C_E2 a2b^2","G"] = (1/8)*Pi*(2385*w^12 + 855*w^10 - 1950*w^8 - 7200*w^6 - 1950*w^4 + 855*w^2 + 2385)*Log[1 - w^2]^2/(w^4*(w^2 - 1)^3) + (1/4)*Pi*(795*w^28 - 6045*w^26 + 19530*w^24 - 26700*w^22 + 132330*w^20 + 519015*w^18 + 2083050*w^16 + 3239340*w^14 + 2083050*w^12 + 519015*w^10 + 132330*w^8 - 26700*w^6 + 19530*w^4 - 6045*w^2 + 795)*PolyLog[2, -w^2]/(w^4*(w^2 - 1)^11) + (1/8)*Pi*(3180*w^28 - 24180*w^26 + 77730*w^24 - 128520*w^22 + 240300*w^20 + 432720*w^18 + 2169945*w^16 + 3134940*w^14 + 2177415*w^12 + 455250*w^10 + 177240*w^8 - 60960*w^6 + 38730*w^4 - 12090*w^2 + 1590)*PolyLog[2, w^2]/(w^4*(w^2 - 1)^11) + (1/7680)*Pi*(-480480*w^56 + 7073367*w^54 + 16286606*w^52 - 68043522*w^50 - 133979246*w^48 + 308255753*w^46 + 462133588*w^44 - 2728121412*w^42 - 16785288268*w^40 - 79463510412*w^38 - 305490838554*w^36 - 865480939620*w^34 - 1810669224982*w^32 - 2867710435502*w^30 - 3472855256664*w^28 - 3266969188712*w^26 - 2342062810872*w^24 - 1294934591297*w^22 - 536915160886*w^20 - 166409674122*w^18 - 37557289610*w^16 - 5929991931*w^14 - 588106268*w^12 - 61761860*w^10 - 27564924*w^8 + 2070*w^6 + 4673250*w^4 + 1029600*w^2 + 1710)/(w^6*(w^2 - 1)^10*(w^2 + 1)^11) + (1/64)*Pi*(-15*w^2 - 15)*(w^4 - 10*w^2 + 1)*(53*w^12 + 15*w^10 - 78*w^8 - 288*w^6 - 78*w^4 + 15*w^2 + 53)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^7*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(8008*w^16 - 15364*w^14 - 385*w^12 + 15050*w^10 + 5447*w^8 - 13242*w^6 - 4807*w^4 - 3180*w^2 + 45)*Log[(w + 1)/(1 - w)]/(w^7*(w^2 - 1)^3) - 15/1024*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(3*w^8 + 26*w^6 + 96*w^4 + 26*w^2 + 3)*Log[(w + 1)/(1 - w)]^2/(w^8*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(40332*w^32 - 349580*w^30 + 1287875*w^28 - 2418872*w^26 + 1748990*w^24 + 3975120*w^22 + 4058909*w^20 + 69788916*w^18 + 121601900*w^16 + 69788916*w^14 + 4058909*w^12 + 3975120*w^10 + 1748990*w^8 - 2418872*w^6 + 1287875*w^4 - 349580*w^2 + 40332)*Log[w^2 + 1]/(w^8*(w^2 - 1)^10) + (1/256)*Pi*(-48812*w^34 + 366904*w^32 - 1164887*w^30 + 1852925*w^28 - 1083838*w^26 + 366954*w^24 + 5423283*w^22 + 43390359*w^20 + 82643292*w^18 + 106320300*w^16 + 33327399*w^14 + 4096547*w^12 + 2317490*w^10 + 1012874*w^8 - 1712211*w^6 + 1031545*w^4 - 315188*w^2 + 40344)*Log[1 - w^2]/(w^8*(w^2 - 1)^10);
cfLin["C_E2 a2b^2","H"] = (1/16)*Pi*(-99*w^14 - 30*w^12 + 474*w^10 - 486*w^8 - 1728*w^6 + 516*w^4 + 471*w^2 + 42)*Log[1 - w^2]/(w*(w^2 - 1)^3) + (1/640)*Pi*(2190*w^20 - 24502*w^18 + 63946*w^16 - 55521*w^14 + 60385*w^12 + 181480*w^10 - 384048*w^8 + 124779*w^6 + 53431*w^4 - 1260*w^2 - 720)/(w^3*(w^2 - 1)^4) + (1/256)*Pi*(3*w^2 + 3)*(w^4 - 10*w^2 + 1)*(46*w^10 + 553*w^8 + 1528*w^6 - 1251*w^4 - 548*w^2 - 48)*Log[(w + 1)/(1 - w)]/(w^4*(w^2 - 1)^3);
cfQuad["C_E2 a2b^2","H"] = (1/8)*Pi*(495*w^12 - 90*w^10 + 120*w^8 - 1680*w^6 + 120*w^4 - 90*w^2 + 495)*Log[1 - w^2]^2/(w^2*(w^2 - 1)^3) + (1/7680)*Pi*(271319*w^52 + 786108*w^50 - 3106618*w^48 - 8574554*w^46 + 14284721*w^44 - 80605302*w^42 - 1856915452*w^40 - 14931681418*w^38 - 80399988052*w^36 - 309211190994*w^34 - 864732668804*w^32 - 1810008667316*w^30 - 2861810776990*w^28 - 3484020513228*w^26 - 3254276981208*w^24 - 2350673923812*w^22 - 1290179560657*w^20 - 540315839576*w^18 - 165642586882*w^16 - 37543936050*w^14 - 5739157299*w^12 - 577041086*w^10 - 41682076*w^8 - 5131602*w^6 + 1567598*w^4 + 805230*w^2 + 10800)/(w^2*(w^2 - 1)^10*(w^2 + 1)^11) + (1/4)*Pi*(165*w^28 - 1350*w^26 + 4980*w^24 - 4680*w^22 + 111300*w^20 + 536340*w^18 + 2076300*w^16 + 3237180*w^14 + 2076300*w^12 + 536340*w^10 + 111300*w^8 - 4680*w^6 + 4980*w^4 - 1350*w^2 + 165)*PolyLog[2, -w^2]/(w^2*(w^2 - 1)^11) + (1/8)*Pi*(660*w^28 - 5400*w^26 + 19770*w^24 - 37380*w^22 + 163140*w^20 + 468450*w^18 + 2154825*w^16 + 3160500*w^14 + 2135475*w^12 + 499710*w^10 + 131820*w^8 - 15780*w^6 + 9870*w^4 - 2700*w^2 + 330)*PolyLog[2, w^2]/(w^2*(w^2 - 1)^11) + (1/256)*Pi*(w^2 + 1)*(w^4 - 10*w^2 + 1)*(1660*w^12 - 4606*w^10 + 4578*w^8 - 1051*w^6 - 2558*w^4 + 171*w^2 - 546)*Log[(w + 1)/(1 - w)]/(w^3*(w^2 - 1)^3) - 15/1024*Pi*(w^2 + 1)^2*(w^4 - 10*w^2 + 1)^2*(2*w^4 + 17*w^2 + 2)*Log[(w + 1)/(1 - w)]^2/(w^4*(w^2 - 1)^3) + (1/64)*Pi*(-15*w^2 - 15)*(w^4 - 10*w^2 + 1)*(11*w^12 - 2*w^10 - 60*w^6 - 2*w^2 + 11)*Log[(w + 1)/(1 - w)]*Log[1 - w^2]/(w^5*(w^2 - 1)^3) + (1/256)*Pi*(w^2 + 1)*(1458*w^32 + 3588*w^30 - 127233*w^28 + 785448*w^26 - 2656962*w^24 + 7564688*w^22 + 2004897*w^20 + 72212676*w^18 + 118288160*w^16 + 72212676*w^14 + 2004897*w^12 + 7564688*w^10 - 2656962*w^8 + 785448*w^6 - 127233*w^4 + 3588*w^2 + 1458)*Log[w^2 + 1]/(w^6*(w^2 - 1)^10) + (1/256)*Pi*(-1458*w^34 - 4430*w^32 + 114357*w^30 - 584407*w^28 + 1566578*w^26 - 1742502*w^24 + 9077367*w^22 + 34972731*w^20 + 94779784*w^18 + 96518872*w^16 + 36794843*w^14 + 4087159*w^12 + 3324290*w^10 - 1471526*w^8 + 531241*w^6 - 102827*w^4 + 3750*w^2 + 1458)*Log[1 - w^2]/(w^6*(w^2 - 1)^10);
ClosedFormSector[name_String,label_String,xx_] := cfW[name,label] /. w -> (1-xx)/(1+xx);
ClosedFormSector[name_String,label:("E"|"F"|"G"|"H"),xx_,"lin"] := cfLin[name,label] /. w -> (1-xx)/(1+xx);
ClosedFormSector[name_String,label:("E"|"F"|"G"|"H"),xx_,"quad"] := cfQuad[name,label] /. w -> (1-xx)/(1+xx);
radiationReaction[name_String,part_String,xx_,nn_,dd_] := Module[{r},
r = Association@Table[k -> ClosedFormSector[name,k,xx,part],{k,{"E","F","G","H"}}];
nn/(1+nn (1-xx)^2/xx) (r["E"]+dd r["F"]+nn (r["G"]+dd r["H"]))];
Theta4OverGamma[name_String,part:("lin"|"quad"),xx_,nn_,dd_] := radiationReaction[name,part,xx,nn,dd];
Theta4OverGamma[name_String,part_String,xx_,nn_,dd_] := Module[{r,g2,c,d},
r = Association@Table[k -> ClosedFormSector[name,k,xx],{k,{"A","B","C","D","E","F","G","H"}}];
g2=1+nn (1-xx)^2/xx;
c=r["A"]+dd r["B"]+nn (r["C"]+dd r["D"]);
d=nn/g2 (r["E"]+dd r["F"]+nn (r["G"]+dd r["H"]));
Switch[part,"cons",c,"diss",d,"total",c+d,_,Failure["part",<||>]]];
Theta4[name_String,part_String,xx_,nn_,dd_] := Sqrt[1+nn (1-xx)^2/xx] Theta4OverGamma[name,part,xx,nn,dd];
End[]; EndPackage[];


==> anc/CurvatureSquared.m <==
(* Curvature-squared, spin-squared couplings in the fourth-order aligned-spin angle (companion of ClosedForms.m). *)
(* Couplings of body i (mostly minus, S^2 = -S.S > 0):
     (G^2 m_i/2) [ C2E2 S^2 E.E + C0E2S2 E_{mu a} E_nu^a [S^mu S^nu]_STF + C2B2 S^2 B.B + C0B2S2 B_{mu a} B_nu^a [S^mu S^nu]_STF ],
   E_{mu nu} = R_{mu a nu b} u^a u^b, B_{mu nu} = (1/2) eps_{a b g mu} R^{a b}_{d nu} u^g u^d; they vanish for Kerr.
   Structures: "CEE1 a1b^2" = C^(2)_{E^2,1} (a1/b)^2, "CEES1 a1b^2" = C^(0)_{E^2S^2,1} (a1/b)^2, "CBB1 a1b^2", "CBBS1 a1b^2",
   and "CEE2 a2b^2", "CEES2 a2b^2", "CBB2 a2b^2", "CBBS2 a2b^2".  Labels "A".."H" as in ClosedForms.m; only "C" and "D"
   are nonzero; the contribution is conservative. *)
BeginPackage["CurvatureSquared`"];
CurvatureSquaredSector::usage="CurvatureSquaredSector[name,label,x] gives A through H for a curvature-squared structure (only C and D are nonzero).";
CurvatureSquaredTheta4OverGamma::usage="CurvatureSquaredTheta4OverGamma[name,part,x,nu,delta] gives theta4/Gamma; parts \"cons\", \"lin\", \"quad\", \"diss\", \"total\" (lin, quad and diss vanish).";
CurvatureSquaredTheta4::usage="CurvatureSquaredTheta4[name,part,x,nu,delta] gives theta4.";
CurvatureSquaredF::usage="CurvatureSquaredF[coupling,sigma] gives f(sigma), theta^(4)_S/Gamma = nu (1 - delta)/2 f for body 1; coupling \"CEE\", \"CEES\", \"CBB\" or \"CBBS\".";
CurvatureSquaredCombined::usage="CurvatureSquaredCombined[sigma,nu,delta] gives the sum of the eight structures in terms of the symbols CEE1, CEES1, CBB1, CBBS1, CEE2, CEES2, CBB2, CBBS2, a1b, a2b.";
CEE1; CEES1; CBB1; CBBS1; CEE2; CEES2; CBB2; CBBS2; a1b; a2b;
Begin["`Private`"];
fS["CEE", s_] := 45 Pi (35 s^4 - 30 s^2 + 11)/(128 (s^2 - 1));
fS["CEES", s_] := -15 Pi (35 s^4 - 70 s^2 + 19)/(256 (s^2 - 1));
fS["CBB", s_] := 225 Pi (7 s^2 + 1)/128;
fS["CBBS", s_] := -75 Pi (7 s^2 + 1)/256;
structures = {"CEE1 a1b^2", "CEES1 a1b^2", "CBB1 a1b^2", "CBBS1 a1b^2", "CEE2 a2b^2", "CEES2 a2b^2", "CBB2 a2b^2", "CBBS2 a2b^2"};
split[name_String] := Module[{h = First[StringSplit[name]]}, {StringDrop[h, -1], ToExpression[StringTake[h, -1]]}];
CurvatureSquaredF[c_String, s_] := fS[c, s];
CurvatureSquaredSector[name_String, label_String, xx_] /; MemberQ[structures, name] := Module[{c, body, f},
   {c, body} = split[name];
   f = Factor[Together[fS[c, (1 + xx^2)/(2 xx)]]];
   Switch[label, "C", f/2, "D", If[body == 1, -f/2, f/2], "A" | "B" | "E" | "F" | "G" | "H", 0, _, Failure["label", <||>]]];
CurvatureSquaredSector[name_String, label : ("E" | "F" | "G" | "H"), xx_, "lin" | "quad"] /; MemberQ[structures, name] := 0;
CurvatureSquaredTheta4OverGamma[name_String, part_String, xx_, nn_, dd_] /; MemberQ[structures, name] := Module[{r},
   r = Association@Table[k -> CurvatureSquaredSector[name, k, xx], {k, {"A", "B", "C", "D"}}];
   Switch[part, "cons" | "total", r["A"] + dd r["B"] + nn (r["C"] + dd r["D"]), "lin" | "quad" | "diss", 0,
    _, Failure["part", <||>]]];
CurvatureSquaredTheta4[name_String, part_String, xx_, nn_, dd_] :=
  Sqrt[1 + nn (1 - xx)^2/xx] CurvatureSquaredTheta4OverGamma[name, part, xx, nn, dd];
CurvatureSquaredCombined[s_, nn_, dd_] := Factor[Together[Sum[
     nn fS[c, s] ((1 - dd)/2 Symbol["CurvatureSquared`" <> c <> "1"] a1b^2 + (1 + dd)/2 Symbol["CurvatureSquared`" <> c <> "2"] a2b^2),
     {c, {"CEE", "CEES", "CBB", "CBBS"}}]]];
End[]; EndPackage[];


==> anc/README.md <==
# Ancillary files (`anc/`)

Quadratic-in-spin scattering of compact bodies at fourth post-Minkowskian order.

| File | Content |
| --- | --- |
| `ClosedForms.m` | the fourth-order scattering angle through quadratic order in spin, in closed form: the functions of Eq. (2) of the Letter for the eight structures of S_0, in the form of Eq. (3) (Mathematica) |
| `closed_forms.py` | the same in Python (SymPy and mpmath) |
| `RadiatedAngularMomentum.m` | the angular momentum radiated at third order, at quadratic order in spin, in closed form: the functions X_S of Eq. (10) of the Letter (X for a1b a2b is Eq. (C1) of the End Matter) (Mathematica) |
| `radiated_angular_momentum.py` | the same in Python (SymPy) |
| `CurvatureSquared.m` | the contribution of the curvature-squared, spin-squared couplings to the fourth-order angle, in closed form: the couplings of Eq. (E1) and the coefficients of Eq. (E2) of the End Matter (Mathematica) |
| `curvature_squared.py` | the same in Python (SymPy and mpmath) |
| `evaluate_complete_angle.py` | worked example of Eqs. (1) and (2) of the Letter: the complete fourth-order contribution for given spins and C_E (Python) |
| `nr_comparison.txt` | the values of the simulations and of the models shown in the comparison with numerical relativity (Fig. 3 of the Letter; inputs in End Matter D) |

The symbolic expressions are self-contained: the evaluation utilities use only SymPy and mpmath for Python, or Mathematica. The original three-loop graph generation, IBP reduction, master-integral production, and model-integration programs are not included.

## Conventions

- Masses m1, m2, M = m1 + m2, nu = m1 m2/M^2, delta = (m2 - m1)/M.
- sigma = u1.u2 = (1 + x^2)/(2 x) with 0 < x < 1, and Gamma = E/M = sqrt(1 + 2 nu (sigma - 1)).
- b is the covariant impact parameter. The spins are aligned with the orbital angular momentum, a_i = S_i/m_i,
  positive when parallel to it. The labels `a1b`, `a2b` mean a_1/b, a_2/b.
- C_E1, C_E2 are the coefficients of the spin-induced quadrupoles, with C_E = 0 for a Kerr black hole.
- The angle is theta = sum_n theta^(n) (G M/b)^n, and theta^(4) = sum_S theta^(4)_S S over the eight structures (plus, for bodies other than black holes, the eight curvature-squared structures of `curvature_squared.py`)
  S = `1`, `a1b`, `a2b`, `a1b^2`, `a1b a2b`, `a2b^2`, `C_E1 a1b^2`, `C_E2 a2b^2`.
- Mass dependence, as in Eq. (2) of the Letter:

      theta^(4)_S/Gamma = A + B delta + nu (C + D delta) + (nu/Gamma^2) [E + F delta + nu (G + H delta)].

  A, B, C, D are the functions c_00, c_01, c_10, c_11 (conservative angle) and E, F, G, H the functions
  r_00, r_01, r_10, r_11 (dissipative angle). The label G is not Newton's constant.
- Radiated angular momentum, as in Eq. (10) of the Letter: J_rad^(3) = -(E_rad^(3) J + pi G^3 m1^2 m2^2 X/b^2)/E. The
  quadratic-spin part of X is M sum_S X_S S, with X_S = A + B delta over the five quadratic structures
  (A = X_S^(0), B = X_S^(1) in the notation of the Letter).

## The scattering angle

```mathematica
Get["ClosedForms.m"];
ClosedFormSector["a1b^2", "C", x]
Theta4OverGamma["a1b a2b", "total", x, nu, delta]
N[Theta4["C_E1 a1b^2", "cons", 1/2, 21/100, 2/5], 30]
N[Theta4["a1b^2", "lin", 1/2, 21/100, 2/5], 30]
ClosedFormSector["a1b^2", "G", x, "quad"]
```

```python
import closed_forms as cf

C = cf.sector("a1b^2", "C")
H = cf.sector("C_E1 a1b^2", "H", cf.sigma)
angle = cf.theta4_over_Gamma("a1b a2b", part="total")
number = cf.value("a1b^2", "1/2", "21/100", "2/5", dps=30)
linear = cf.value("a1b^2", "1/2", "21/100", "2/5", part="lin", dps=30, over_Gamma=False)
G_quad = cf.sector("a1b^2", "G", part="quad")
```

`sector` takes the labels A to H and the variable `cf.x`, `cf.w` or `cf.sigma`. The parts are `cons`
(conservative), `lin` and `quad` (linear and quadratic in radiation reaction), `diss` = `lin` + `quad`, and
`total` = `cons` + `diss`. `value` returns theta^(4)_S/Gamma, and theta^(4)_S with `over_Gamma=False`. Use exact strings or rationals, and enough working precision
near x = 0 and x = 1, where individual terms cancel.

With w = (1 - x)/(1 + x), z = w^2 = (sigma - 1)/(sigma + 1), h = log((1 + w)/(1 - w)), L_- = log(1 - z) and
L_+ = log(1 + z), every function A to H has the form of Eq. (3) of the Letter,

    pi sum_{p,t=0,1} sum_j w^p R_pjt(z) F_j(w) (log w)^t,

with rational functions R_pjt and the functions F_j

    1, h/w, L_-, L_+, h^2, h L_-/w, L_-^2,
    Li_2(z), Li_2(-z), [Li_2(w) - Li_2(-w)]/w, pi^2,
    K(z)^2, E(z)^2, K(z) E(z).

In E to H the terms with p = 1 are linear in radiation reaction and the terms with p = 0 quadratic; for the
structures `a1b` and `a2b` the two values of p are exchanged. `ClosedFormSector[name, label, x, "lin"]` and
`sector(name, label, part="lin")`, and the same with `quad`, give the two parts of E to H separately.

The complete elliptic integrals use the parameter convention, K(z) = integral_0^(pi/2) dt/sqrt(1 - z sin(t)^2)
and E(z) = integral_0^(pi/2) dt sqrt(1 - z sin(t)^2). The expressions are real for 0 < x < 1.

## The radiated angular momentum

```mathematica
Get["RadiatedAngularMomentum.m"];
XSector["a1b^2", "A", sigma]
N[XStructure["C_E1 a1b^2", 5/4, 2/5], 30]
```

```python
import radiated_angular_momentum as ram

A = ram.sector("a1b^2", "A")
number = ram.value("C_E1 a1b^2", "5/4", "2/5", dps=30)
```

## Reference values

At x = 1/2 (sigma = 5/4), nu = 21/100 and delta = 2/5 (the table of reference values in the Supplemental
Material gives theta^(4)_S itself, Gamma times these totals, with its parts; `Theta4`, or `value` with
`over_Gamma=False`, reproduces it):

| S | theta^(4)_S/Gamma, total | X_S: A | X_S: B |
| --- | ---: | ---: | ---: |
| `1` | 796.1972564720470919026897 |  |  |
| `a1b` | -4559.388926752364416222567 |  |  |
| `a2b` | -5546.155583670111168120473 |  |  |
| `a1b^2` | 15296.98589161974375358624 | -34.40525536172305696079179 | 0.4579302041771016174576725 |
| `a1b a2b` | 36791.75852402979391164835 | -67.20056440485035998618913 | 0 |
| `a2b^2` | 21022.72966845473728827503 | -34.40525536172305696079179 | -0.4579302041771016174576725 |
| `C_E1 a1b^2` | -7385.997482035021982798542 | 29.18216262804787629848781 | -1.466555285548496233392759 |
| `C_E2 a2b^2` | -8788.62501814417924018907 | 29.18216262804787629848781 | 1.466555285548496233392759 |

## Quick start: complete physical 4PM contribution

Run these commands from the root directory of the downloaded arXiv source or journal source package:

```bash
python3 -m pip install sympy mpmath
cd anc
python3 evaluate_complete_angle.py
```

The supplied example evaluates all eight spin structures for
`x=1/2`, `delta=2/5`, `GM/b=1/10`, `chi1=3/10`, `chi2=-2/5`,
`C_E1=1/3`, `C_E2=-1/5`. It restores the Lorentz factor `Gamma`,
inserts the spin monomials and multiplies by `(G M/b)^4`.
Its expected results include:

```text
theta4_coefficient       967.181971486938519
theta_4PM_rad            0.0967181971486938519
theta_4PM_degrees        5.541544498734390141
theta_4PM_S2_degrees     0.0579881531794700613
```

**What these numbers mean.** The first is the dimensionless fourth-PM
coefficient, already including the spin monomials. The next two are **only the
fourth-PM contribution** in radians and degrees, not the total scattering
angle, which also contains lower and higher PM orders. The last number isolates
the `S^2` part of the fourth-PM contribution. These are not EOB-resummed
predictions. Set `C_E1=C_E2=0` for Kerr black holes. The example sets the curvature-squared couplings to zero; see "Curvature-squared couplings" below to add them. The input `nu` is not
independent of `delta`: `nu=(1-delta**2)/4`. For fixed black-hole spins,
`a_i/b = chi_i (G M/b) (m_i/M)`.

The `value` function above returns the coefficient of **one** structure
`theta^(4)_S/Gamma`, not the sum and not the physical angle. To reproduce
the table of the Supplemental Material at `x=1/2, delta=2/5`, restore
`Gamma=sqrt(1+2 nu (sigma-1))` for every entry. For example, the total
self-spin coefficient becomes `16080.0355718542` after multiplying by Gamma.

For the radiated angular momentum, the `ram.value` function returns the
coefficient `X_S=A+delta*B` of a quadratic-spin structure in `X`, not
`J_rad^(3)` itself. Construct the full `X` with the spin monomials and the
corresponding lower-spin contributions where needed, and then use the
normalization given above together with `E_rad^(3)` and `J`.

## Curvature-squared couplings

For bodies other than black holes the worldline action of body i contains, through quadratic order in spin, four
couplings quadratic in the curvature, Eq. (E1) of the End Matter (mostly-minus signature, u the four-velocity, S^2 = -S.S > 0):

    (G^2 m_i/2) [ C^(2)_{E^2} S^2 E_{mu nu} E^{mu nu} + C^(0)_{E^2S^2} E_{mu a} E_nu^a [S^mu S^nu]_STF
                + C^(2)_{B^2} S^2 B_{mu nu} B^{mu nu} + C^(0)_{B^2S^2} B_{mu a} B_nu^a [S^mu S^nu]_STF ],

with E_{mu nu} = R_{mu a nu b} u^a u^b and B_{mu nu} = (1/2) eps_{a b g mu} R^{a b}_{d nu} u^g u^d. In the rest frame of
the body they read (G^2 m/2)[C^(2)_{E^2} S^2 E_ab E_ab - C^(0)_{E^2S^2} E_ac E_bc (S^a S^b)_STF + (E -> B)]. The
electric pair is normalized as in arXiv:2210.09176, Eqs. (2.10), (2.11) (C^(2)_{E^2} is the spin-squared part of the tidal
coefficient, C_{E^2} = C^(0)_{E^2} + C^(2)_{E^2} S^2/(G^2 m^4)); C^(0)_{E^2S^2} and C^(0)_{B^2S^2} are C_{E^2S^2} and
C_{B^2S^2} of arXiv:2209.09235, Eq. (2.10b). In the notation of arXiv:2411.08176 (same signature):
C^(1)_{(E/B)^2} = C^(2)_{(E/B)^2}/2 + C^(0)_{(E/B)^2S^2}/6 and their C^(0)_{(E/B)^2S^2} = C^(0)_{(E/B)^2S^2}/2.
All four couplings vanish for Kerr black holes. They contribute at O(G^4) only through their leading insertion; the
contribution is conservative and has no logarithms.

The structures are

| label | meaning |
| --- | --- |
| `CEE1 a1b^2` | C^(2)_{E^2,1} (a_1/b)^2 |
| `CEES1 a1b^2` | C^(0)_{E^2S^2,1} (a_1/b)^2 |
| `CBB1 a1b^2` | C^(2)_{B^2,1} (a_1/b)^2 |
| `CBBS1 a1b^2` | C^(0)_{B^2S^2,1} (a_1/b)^2 |
| `CEE2 a2b^2`, `CEES2 a2b^2`, `CBB2 a2b^2`, `CBBS2 a2b^2` | the same for body 2 |

(`CEE1` etc. are distinct from the spin-induced quadrupole coefficients `C_E1`, `C_E2`.) With the mass decomposition of
the Letter, theta^(4)_S/Gamma = nu (1 - delta)/2 f(sigma) for body 1, so C = f/2 and D = -f/2; for body 2, C = D = f/2;
the labels A, B, E, F, G, H vanish. Thus f = 2 c_10 of Eq. (E2) of the End Matter, with CEE, CEES, CBB, CBBS
for the superscripts E2, ES2, B2, BS2 there. With s = sigma:

    f_CEE  = 45 pi (35 s^4 - 30 s^2 + 11)/(128 (s^2 - 1)),   f_CEES = -15 pi (35 s^4 - 70 s^2 + 19)/(256 (s^2 - 1)),
    f_CBB  = 225 pi (7 s^2 + 1)/128,                         f_CBBS = -75 pi (7 s^2 + 1)/256.

```mathematica
Get["CurvatureSquared.m"];
CurvatureSquaredSector["CEE1 a1b^2", "C", x]
N[CurvatureSquaredTheta4["CBBS2 a2b^2", "total", 1/2, 21/100, 2/5], 30]
CurvatureSquaredCombined[sigma, nu, delta]
```

```python
import curvature_squared as csq

C = csq.sector("CEE1 a1b^2", "C", csq.sigma)
number = csq.value("CEES1 a1b^2", "1/2", "21/100", "2/5", dps=30, over_Gamma=False)
total = csq.combined()        # theta^(4)/Gamma in terms of CEE1, ..., CBBS2, a1b, a2b and sigma, nu, delta
```

The functions have the same interface as `ClosedFormSector`/`Theta4OverGamma`/`Theta4` and `sector`/`theta4_over_Gamma`/
`theta4`/`value`; the parts `lin`, `quad` and `diss` vanish. To include the couplings in the example of
`evaluate_complete_angle.py`, add `value(S, x, nu, delta, part='total')` times `Gamma` and the Wilson coefficient times
(a_i/b)^2 for each structure S.

Reference values at x = 1/2 (sigma = 5/4), nu = 21/100, delta = 2/5: theta^(4)_S (including Gamma) for

| S | body 1 (`...1 a1b^2`) | body 2 (`...2 a2b^2`) |
| --- | ---: | ---: |
| `CEE` | 6.44625464417340 | 15.0412608364046 |
| `CEES` | 0.106751859668304 | 0.249087672559376 |
| `CBB` | 4.36573624353246 | 10.1867179015757 |
| `CBBS` | -0.727622707255409 | -1.69778631692929 |


==> anc/RadiatedAngularMomentum.m <==
(* Angular momentum radiated at third order, quadratic order in aligned spins: closed forms. *)
BeginPackage["RadiatedAngularMomentum`"];
XSector::usage="XSector[name,label,sigma] gives the part without delta (label \"A\") or the coefficient of delta (label \"B\").";
XStructure::usage="XStructure[name,sigma,delta] gives X_S = A + B delta.";
Begin["`Private`"];
xS["a1b^2","A"] = (3/32)*AC*sigma*(sigma^2 - 1)^(1/2)*(2*sigma^2 - 3)*(119*sigma^5 - 620*sigma^4 - 238*sigma^3 + 648*sigma^2 + 87*sigma - 92)/((sigma - 1)^3*(sigma + 1)^3) - 3*LG*(119*sigma^6 - 361*sigma^5 - 718*sigma^4 - 746*sigma^3 + 2147*sigma^2 - 669*sigma + 36)/((sigma + 1)^2*(16*sigma - 16)) - 1/640*(315*sigma^8 + 7280*sigma^7 - 63600*sigma^6 + 13180*sigma^5 + 183342*sigma^4 - 274184*sigma^3 + 311688*sigma^2 - 218212*sigma + 45951)/((sigma - 1)^2*(sigma + 1)^2);
xS["a1b^2","B"] = -21/32*AC*sigma*(sigma^2 - 1)^(1/2)*(2*sigma^2 - 3)*(3*sigma^3 - 20*sigma^2 - 3*sigma + 4)/((sigma - 1)^2*(sigma + 1)^2) + (3/16)*LG*(21*sigma^5 - 78*sigma^4 - 240*sigma^3 - 334*sigma^2 + 139*sigma - 4)/(sigma + 1)^2 - (315*sigma^7 - 805*sigma^6 + 14075*sigma^5 + 13575*sigma^4 - 33483*sigma^3 + 11517*sigma^2 - 35115*sigma + 16481)/((sigma + 1)^2*(640*sigma - 640));
xS["a1b a2b","A"] = 3*AC*sigma*(sigma^2 - 1)^(1/2)*(2*sigma^2 - 3)*(7*sigma^5 - 40*sigma^4 - 14*sigma^3 + 42*sigma^2 + 5*sigma - 6)/((sigma - 1)^3*(sigma + 1)^3) - 3*LG*(28*sigma^6 - 97*sigma^5 - 181*sigma^4 - 206*sigma^3 + 610*sigma^2 - 225*sigma + 23)/((sigma + 1)^2*(2*sigma - 2)) - 1/8*(168*sigma^7 - 1619*sigma^6 + 319*sigma^5 + 5050*sigma^4 - 7794*sigma^3 + 8873*sigma^2 - 6229*sigma + 1376)/((sigma - 1)^2*(sigma + 1)^2);
xS["a1b a2b","B"] = 0;
xS["a2b^2","A"] = (3/32)*AC*sigma*(sigma^2 - 1)^(1/2)*(2*sigma^2 - 3)*(119*sigma^5 - 620*sigma^4 - 238*sigma^3 + 648*sigma^2 + 87*sigma - 92)/((sigma - 1)^3*(sigma + 1)^3) - 3*LG*(119*sigma^6 - 361*sigma^5 - 718*sigma^4 - 746*sigma^3 + 2147*sigma^2 - 669*sigma + 36)/((sigma + 1)^2*(16*sigma - 16)) - 1/640*(315*sigma^8 + 7280*sigma^7 - 63600*sigma^6 + 13180*sigma^5 + 183342*sigma^4 - 274184*sigma^3 + 311688*sigma^2 - 218212*sigma + 45951)/((sigma - 1)^2*(sigma + 1)^2);
xS["a2b^2","B"] = (21/32)*AC*sigma*(sigma^2 - 1)^(1/2)*(2*sigma^2 - 3)*(3*sigma^3 - 20*sigma^2 - 3*sigma + 4)/((sigma - 1)^2*(sigma + 1)^2) - 3/16*LG*(21*sigma^5 - 78*sigma^4 - 240*sigma^3 - 334*sigma^2 + 139*sigma - 4)/(sigma + 1)^2 + (315*sigma^7 - 805*sigma^6 + 14075*sigma^5 + 13575*sigma^4 - 33483*sigma^3 + 11517*sigma^2 - 35115*sigma + 16481)/((sigma + 1)^2*(640*sigma - 640));
xS["C_E1 a1b^2","A"] = -3/32*AC*sigma*(sigma^2 - 1)^(1/2)*(2*sigma^2 - 3)*(77*sigma^5 - 430*sigma^4 - 154*sigma^3 + 444*sigma^2 + 45*sigma - 78)/((sigma - 1)^3*(sigma + 1)^3) + 3*LG*(77*sigma^6 - 293*sigma^5 - 414*sigma^4 - 398*sigma^3 + 1149*sigma^2 - 253*sigma - 60)/((sigma + 1)^2*(16*sigma - 16)) - 1/320*(315*sigma^8 - 6930*sigma^7 + 26390*sigma^6 + 3980*sigma^5 - 56008*sigma^4 + 19566*sigma^3 + 2098*sigma^2 + 12568*sigma - 4859)/((sigma - 1)^2*(sigma + 1)^2);
xS["C_E1 a1b^2","B"] = -3/32*AC*sigma*(sigma^2 - 1)^(1/2)*(2*sigma^2 - 3)*(7*sigma^3 + 70*sigma^2 - 7*sigma - 38)/((sigma - 1)^2*(sigma + 1)^2) + (3/16)*LG*(7*sigma^5 + 114*sigma^4 + 90*sigma^3 + 60*sigma^2 - 129*sigma - 30)/(sigma + 1)^2 - (315*sigma^7 + 735*sigma^6 - 6065*sigma^5 - 2675*sigma^4 + 3527*sigma^3 + 21967*sigma^2 - 16305*sigma + 421)/((sigma + 1)^2*(320*sigma - 320));
xS["C_E2 a2b^2","A"] = -3/32*AC*sigma*(sigma^2 - 1)^(1/2)*(2*sigma^2 - 3)*(77*sigma^5 - 430*sigma^4 - 154*sigma^3 + 444*sigma^2 + 45*sigma - 78)/((sigma - 1)^3*(sigma + 1)^3) + 3*LG*(77*sigma^6 - 293*sigma^5 - 414*sigma^4 - 398*sigma^3 + 1149*sigma^2 - 253*sigma - 60)/((sigma + 1)^2*(16*sigma - 16)) - 1/320*(315*sigma^8 - 6930*sigma^7 + 26390*sigma^6 + 3980*sigma^5 - 56008*sigma^4 + 19566*sigma^3 + 2098*sigma^2 + 12568*sigma - 4859)/((sigma - 1)^2*(sigma + 1)^2);
xS["C_E2 a2b^2","B"] = (3/32)*AC*sigma*(sigma^2 - 1)^(1/2)*(2*sigma^2 - 3)*(7*sigma^3 + 70*sigma^2 - 7*sigma - 38)/((sigma - 1)^2*(sigma + 1)^2) - 3/16*LG*(7*sigma^5 + 114*sigma^4 + 90*sigma^3 + 60*sigma^2 - 129*sigma - 30)/(sigma + 1)^2 + (315*sigma^7 + 735*sigma^6 - 6065*sigma^5 - 2675*sigma^4 + 3527*sigma^3 + 21967*sigma^2 - 16305*sigma + 421)/((sigma + 1)^2*(320*sigma - 320));
XSector[name_String,label_String,ss_] := xS[name,label] /. {AC -> ArcCosh[ss], LG -> Log[(ss+1)/2], sigma -> ss};
XStructure[name_String,ss_,dd_] := XSector[name,"A",ss] + dd XSector[name,"B",ss];
End[]; EndPackage[];


==> anc/closed_forms.py <==
"""Closed fourth post-Minkowskian aligned-spin angle through quadratic spin.

The functions return theta_4/Gamma, where theta=sum_n theta_n (G M/b)^n.
delta=(m2-m1)/(m1+m2), nu=m1*m2/(m1+m2)^2, and C_E=0 for Kerr.
Elliptic functions use the parameter convention. Real branch: 0<x<1.

Parts: 'cons' (conservative), 'lin' and 'quad' (linear and quadratic radiation
reaction), 'diss' = 'lin' + 'quad' and 'total' = 'cons' + 'diss'.
"""
from functools import lru_cache
import sympy as sp

x, w, z, sigma = sp.symbols('x w z sigma', positive=True)
nu, delta = sp.symbols('nu delta', real=True)
STRUCTURES = ['1', 'a1b', 'a2b', 'a1b^2', 'a1b a2b', 'a2b^2', 'C_E1 a1b^2', 'C_E2 a2b^2']
PARTS = ['cons', 'lin', 'quad', 'diss', 'total']
_COEFFICIENTS = {'1': {'A': {'0': {'one|0': '105*(z**4 + 8*z**3 + 15*z**2 + 8*z + 1)/(64*z**2)'}}, 'B': {'0': {'one|0': '0'}}, 'C': {'0': {'U|1': '3*(z + 1)*(z**2 - 10*z + 1)*(z**4 + 6*z**3 + 21*z**2 + 6*z + 1)/(16*z**2*(z - 1)**2)', 'LM|1': '3*(16*z**4 - 12*z**3 - 30*z**2 - 8*z - 1)/(z*(z - 1)**2)', 'one|1': '-(603*z**6 - 1400*z**5 + 2102*z**4 - 474*z**3 + 14*z**2 - 8*z + 3)/(8*z**2*(z - 1)**2)', 'AA|0': '3*(z + 1)**2*(z**2 - 10*z + 1)**2*(z**4 + 6*z**3 + 21*z**2 + 6*z + 1)/(512*z**4*(z - 1)**2)', 'ULM|0': '15*(z + 1)*(z**2 - 10*z + 1)*(3*z**4 - 4*z**3 - 12*z**2 - 4*z + 3)/(32*z**2*(z - 1)**2)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(603*z**6 - 1400*z**5 + 2270*z**4 - 474*z**3 - 154*z**2 - 8*z + 3)/(128*z**3*(z - 1)**2)', 'LM2|0': '-3*(49*z**4 - 36*z**3 - 96*z**2 - 36*z + 49)/(4*z*(z - 1)**2)', 'LM|0': '(1131*z**7 - 3391*z**6 + 5243*z**5 - 6367*z**4 + 2999*z**3 - 2551*z**2 + 1067*z - 531)/(16*z**2*(z - 1)**3)', 'LG|0': '-(z + 1)*(150*z**6 - 731*z**5 + 1404*z**4 - 2246*z**3 + 1404*z**2 - 731*z + 150)/(4*z**2*(z - 1)**3)', 'DZ|0': '-3*(4*z**5 + 16*z**4 + 56*z**3 + 41*z**2 - 34*z + 17)/(2*z*(z - 1)**4)', 'DN|0': '-3*(17*z**6 - 54*z**5 - 27*z**4 - 72*z**3 - 27*z**2 - 54*z + 17)/(2*z*(z - 1)**4)', 'DO|0': '3*(z + 1)*(z**2 - 10*z + 1)*(17*z**2 + 11*z + 2)/(16*z*(z - 1))', 'one|0': '(3609*z**16 - 15648*z**15 - 114335*z**14 - 260254*z**13 - 382450*z**12 - 223946*z**11 + 748653*z**10 + 2241096*z**9 + 2681896*z**8 + 1833932*z**7 + 652667*z**6 + 125298*z**5 + 42394*z**4 + 31774*z**3 + 7895*z**2 + 228*z - 9)/(384*z**3*(z - 1)**3*(z + 1)**7)', 'K2|0': '3*(z - 1)**2*(61*z**2 - 732*z - 4129)/(256*z**2)', 'KE|0': '-3*(z - 1)*(143*z**3 + 780*z**2 - 109*z + 3986)/(128*z**2)', 'E2|0': '21*(z - 1)*(549*z**2 + 422*z + 549)/(256*z**2)', 'pi2|0': '(17*z**5 - 34*z**4 + 41*z**3 + 56*z**2 + 16*z + 4)/(2*(z - 1)**4)'}}, 'D': {}, 'E': {'1': {'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(3*z**7 - 93*z**6 - 910*z**5 - 1760*z**4 + 352*z**3 + 626*z**2 + 99*z + 3)/(256*z**4*(z - 1)**2)', 'LM|0': '-(48*z**7 - 12*z**6 - 118*z**5 + 1558*z**4 + 467*z**3 - 207*z**2 - 53*z - 3)/(16*z**3*(z - 1)**2)', 'one|0': '(609*z**8 - 6348*z**7 + 5645*z**6 + 24662*z**5 + 27576*z**4 + 14218*z**3 + 115*z**2 - 228*z - 9)/(384*z**4*(z - 1))'}}, 'F': {}, 'G': {'0': {'AA|0': '3*(z + 1)**2*(z**2 - 10*z + 1)**2*(z**4 + 6*z**3 + 21*z**2 + 6*z + 1)/(256*z**4*(z - 1)**3)', 'ULM|0': '15*(z + 1)*(z**2 - 10*z + 1)*(3*z**4 - 4*z**3 - 12*z**2 - 4*z + 3)/(16*z**2*(z - 1)**3)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(320*z**7 - 781*z**6 + 518*z**5 + 630*z**4 - 652*z**3 - 310*z**2 - 8*z + 3)/(64*z**3*(z - 1)**3)', 'LM2|0': '-3*(49*z**4 - 36*z**3 - 96*z**2 - 36*z + 49)/(2*z*(z - 1)**3)', 'LM|0': '(497*z**11 - 1898*z**10 + 3286*z**9 - 899*z**8 - 14846*z**7 + 11136*z**6 - 28736*z**5 + 1826*z**4 + 181*z**3 - 1822*z**2 + 1394*z - 359)/(16*z**3*(z - 1)**6)', 'LG|0': '-(z + 1)*(353*z**10 - 1633*z**9 + 2725*z**8 + 2308*z**7 - 7094*z**6 + 36922*z**5 - 7094*z**4 + 2308*z**3 + 2725*z**2 - 1633*z + 353)/(16*z**3*(z - 1)**6)', 'DZ|0': '-3*(34*z**8 - 148*z**7 + 266*z**6 + 28*z**5 + 245*z**4 + 116*z**3 + 148*z**2 - 76*z + 17)/(z*(z - 1)**7)', 'DN|0': '-3*(17*z**8 - 72*z**7 + 182*z**6 + 248*z**5 + 510*z**4 + 248*z**3 + 182*z**2 - 72*z + 17)/(z*(z - 1)**7)', 'one|0': '(1920*z**21 - 14975*z**20 - 74244*z**19 + 2331*z**18 + 284198*z**17 + 184361*z**16 + 817614*z**15 + 7138354*z**14 + 20831718*z**13 + 35143640*z**12 + 40642414*z**11 + 37239464*z**10 + 24880714*z**9 + 13007144*z**8 + 4605162*z**7 + 1104334*z**6 + 67266*z**5 - 44449*z**4 - 19618*z**3 - 2755*z**2 - 24*z - 9)/(192*z**3*(z - 1)**6*(z + 1)**9)'}, '1': {'U|0': '(z + 1)*(z**2 - 10*z + 1)*(3*z**7 - 94*z**6 - 922*z**5 - 1818*z**4 + 214*z**3 + 568*z**2 + 87*z + 2)/(64*z**3*(z - 1)**3)', 'LM|0': '(48*z**7 - 28*z**6 - 202*z**5 + 1644*z**4 + 667*z**3 - 128*z**2 - 39*z - 2)/(4*z**2*(z - 1)**3)', 'one|0': '-(609*z**9 - 7560*z**8 + 9775*z**7 + 24712*z**6 - 7824*z**5 - 12630*z**4 - 13705*z**3 - 312*z**2 + 209*z + 6)/(96*z**3*(z - 1)**3)'}}, 'H': {}}, 'a1b': {'A': {'1': {'one|0': '-273*(z + 1)*(z**4 + 14*z**3 + 36*z**2 + 14*z + 1)/(128*z**3)'}}, 'B': {'1': {'one|0': '63*(z + 1)*(z**4 + 14*z**3 + 36*z**2 + 14*z + 1)/(128*z**3)'}}, 'C': {'1': {'U|1': '-27*(z + 1)**2*(z**2 - 10*z + 1)*(z**2 + 5*z + 1)/(16*z**2*(z - 1)**2)', 'LM|1': '-3*(63*z**4 - 17*z**3 - 88*z**2 - 74*z - 10)/(z*(z - 1)**2)', 'one|1': '(3176*z**6 - 8421*z**5 + 9328*z**4 - 215*z**3 - 463*z**2 - 72*z + 27)/(8*z**2*(z - 1)**2)', 'AA|0': '-27*(z + 1)**3*(z**2 - 10*z + 1)**2*(z**2 + 5*z + 1)/(512*z**4*(z - 1)**2)', 'ULM|0': '-27*(z + 1)**2*(z**2 - 10*z + 1)*(7*z**4 - 10*z**3 - 8*z**2 - 10*z + 7)/(32*z**3*(z - 1)**2)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(3176*z**6 - 8421*z**5 + 10028*z**4 - 135*z**3 - 543*z**2 - 772*z + 27)/(128*z**3*(z - 1)**2)', 'LM2|0': '27*(z + 1)*(21*z**4 - 26*z**3 - 4*z**2 - 26*z + 21)/(4*z**2*(z - 1)**2)', 'LM|0': '-(6095*z**10 - 32350*z**9 + 76287*z**8 - 96980*z**7 + 86792*z**6 + 8714*z**5 - 15100*z**4 + 46368*z**3 - 32155*z**2 + 14048*z - 2919)/(16*z**3*(z - 1)**5)', 'LG|0': '(1588*z**10 - 9151*z**9 + 22066*z**8 - 25306*z**7 + 35846*z**6 + 8714*z**5 + 35846*z**4 - 25306*z**3 + 22066*z**2 - 9151*z + 1588)/(8*z**3*(z - 1)**5)', 'DZ|0': '-3*(2*z**8 + 56*z**7 + 284*z**6 + 848*z**5 + 890*z**4 + 508*z**3 - 336*z**2 + 261*z - 63)/(2*z**2*(z - 1)**6)', 'DN|0': '3*(z + 1)*(63*z**8 - 322*z**7 + 762*z**6 - 258*z**5 + 1960*z**4 - 258*z**3 + 762*z**2 - 322*z + 63)/(2*z**2*(z - 1)**6)', 'DO|0': '-3*(z + 1)*(z**2 - 10*z + 1)*(63*z**3 + 55*z**2 + 21*z + 1)/(16*z**2*(z - 1))', 'one|0': '-(19056*z**19 - 132244*z**18 - 469259*z**17 + 54796*z**16 + 457438*z**15 - 1431656*z**14 - 1673342*z**13 - 6048608*z**12 - 33646050*z**11 - 76179384*z**10 - 89596748*z**9 - 76943840*z**8 - 46615894*z**7 - 21127976*z**6 - 6207682*z**5 - 1357680*z**4 - 332438*z**3 - 47524*z**2 + 11799*z + 36)/(384*z**3*(z - 1)**5*(z + 1)**8)', 'K2|0': '-(z - 1)*(272*z**4 - 835*z**3 - 7922*z**2 - 9259*z + 18224)/(64*z**3)', 'KE|0': '(544*z**5 + 7939*z**4 - 7837*z**3 + 6337*z**2 + 27001*z - 35904)/(64*z**3)', 'E2|0': '-5*(z + 1)*(1768*z**4 - 3515*z**3 + 3590*z**2 - 3515*z + 1768)/(32*z**3*(z - 1))', 'pi2|0': '-(63*z**8 - 261*z**7 + 336*z**6 - 508*z**5 - 890*z**4 - 848*z**3 - 284*z**2 - 56*z - 2)/(2*z*(z - 1)**6)'}}, 'D': {'1': {'U|1': '3*(z + 1)**2*(z**2 - 10*z + 1)*(z**2 + 5*z + 1)/(16*z**2*(z - 1)**2)', 'LM|1': '3*(7*z**4 - z**3 - 8*z**2 - 10*z - 2)/(z*(z - 1)**2)', 'one|1': '-(216*z**5 - 213*z**4 + 147*z**3 + 156*z**2 + 5*z - 3)/(8*z**2*(z - 1))', 'AA|0': '3*(z + 1)**3*(z**2 - 10*z + 1)**2*(z**2 + 5*z + 1)/(512*z**4*(z - 1)**2)', 'ULM|0': '3*(z + 1)**2*(z**2 - 10*z + 1)*(7*z**4 - 10*z**3 - 8*z**2 - 10*z + 7)/(32*z**3*(z - 1)**2)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(216*z**5 - 213*z**4 + 235*z**3 + 312*z**2 + 93*z - 3)/(128*z**3*(z - 1))', 'LM2|0': '-3*(z + 1)*(21*z**4 - 26*z**3 - 4*z**2 - 26*z + 21)/(4*z**2*(z - 1)**2)', 'LM|0': '(411*z**10 - 1886*z**9 + 3755*z**8 - 1140*z**7 + 16792*z**6 + 23914*z**5 + 13396*z**4 + 4160*z**3 - 1175*z**2 + 768*z - 195)/(16*z**3*(z - 1)**5)', 'LG|0': '-(108*z**10 - 559*z**9 + 1290*z**8 + 1510*z**7 + 15094*z**6 + 23914*z**5 + 15094*z**4 + 1510*z**3 + 1290*z**2 - 559*z + 108)/(8*z**3*(z - 1)**5)', 'DZ|0': '3*(2*z**8 + 40*z**7 + 316*z**6 + 872*z**5 + 850*z**4 + 348*z**3 + 29*z - 7)/(2*z**2*(z - 1)**6)', 'DN|0': '-3*(z + 1)*(7*z**8 - 34*z**7 + 154*z**6 + 478*z**5 + 1240*z**4 + 478*z**3 + 154*z**2 - 34*z + 7)/(2*z**2*(z - 1)**6)', 'DO|0': '3*(z + 1)*(z**2 - 10*z + 1)*(7*z**3 + 7*z**2 + 5*z + 1)/(16*z**2*(z - 1))', 'one|0': '(1296*z**18 - 912*z**17 - 27491*z**16 - 73584*z**15 - 45218*z**14 + 19504*z**13 - 1854478*z**12 - 11458504*z**11 - 35829442*z**10 - 67549208*z**9 - 87728684*z**8 - 78387520*z**7 - 49780886*z**6 - 21253312*z**5 - 6109938*z**4 - 1063944*z**3 - 119702*z**2 - 5960*z + 783)/(384*z**2*(z - 1)**5*(z + 1)**8)', 'K2|0': '(z - 1)*(51*z**3 - 338*z**2 - 1757*z + 1564)/(64*z**3)', 'KE|0': '-(1145*z**4 - 767*z**3 + 11*z**2 + 4659*z - 3128)/(64*z**3)', 'E2|0': '(z + 1)*(782*z**4 - 2233*z**3 + 2422*z**2 - 2233*z + 782)/(32*z**3*(z - 1))', 'pi2|0': '(7*z**8 - 29*z**7 - 348*z**5 - 850*z**4 - 872*z**3 - 316*z**2 - 40*z - 2)/(2*z*(z - 1)**6)'}}, 'E': {'0': {'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(165*z**6 + 6591*z**5 + 26995*z**4 + 12082*z**3 - 14269*z**2 - 5857*z - 395)/(1024*z**3*(z - 1)**2)', 'LM|0': '(567*z**7 + 596*z**6 - 5894*z**5 + 16438*z**4 + 18327*z**3 - 1744*z**2 - 2744*z - 234)/(64*z**2*(z - 1)**2)', 'one|0': '-(9528*z**9 - 123015*z**8 + 134917*z**7 + 332422*z**6 + 15755*z**5 + 75762*z**4 - 370317*z**3 - 94290*z**2 + 7301*z + 1185)/(1536*z**3*(z - 1)**2)'}}, 'F': {'0': {'U|0': '(z + 1)*(z**2 - 10*z + 1)*(37*z**6 + 583*z**5 + 2299*z**4 + 850*z**3 - 1621*z**2 - 537*z - 43)/(1024*z**3*(z - 1)**2)', 'LM|0': '-(63*z**7 - 20*z**6 - 462*z**5 + 1246*z**4 + 1247*z**3 - 272*z**2 - 208*z - 26)/(64*z**2*(z - 1)**2)', 'one|0': '(648*z**9 - 7911*z**8 + 5493*z**7 + 26574*z**6 + 20595*z**5 + 17714*z**4 - 43613*z**3 - 9370*z**2 + 493*z + 129)/(1536*z**3*(z - 1)**2)'}}, 'G': {'0': {'U|0': '(z + 1)*(z**2 - 10*z + 1)*(165*z**6 + 6634*z**5 + 27431*z**4 + 13675*z**3 - 12676*z**2 - 5421*z - 352)/(256*z**2*(z - 1)**3)', 'LM|0': '-(567*z**7 + 407*z**6 - 7233*z**5 + 16755*z**4 + 20856*z**3 + 490*z**2 - 2198*z - 188)/(16*z*(z - 1)**3)', 'one|0': '(9528*z**9 - 132543*z**8 + 93364*z**7 + 459240*z**6 - 137473*z**5 + 26989*z**4 - 353762*z**3 - 91782*z**2 + 7111*z + 1056)/(384*z**2*(z - 1)**3)'}, '1': {'AA|0': '-27*(z + 1)**3*(z**2 - 10*z + 1)**2*(z**2 + 5*z + 1)/(256*z**4*(z - 1)**3)', 'ULM|0': '-27*(z + 1)**2*(z**2 - 10*z + 1)*(7*z**4 - 10*z**3 - 8*z**2 - 10*z + 7)/(16*z**3*(z - 1)**3)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(6795*z**7 - 15528*z**6 + 5340*z**5 + 14672*z**4 - 4849*z**3 - 6436*z**2 - 3462*z + 108)/(256*z**3*(z - 1)**3)', 'LM2|0': '27*(z + 1)*(21*z**4 - 26*z**3 - 4*z**2 - 26*z + 21)/(2*z**2*(z - 1)**3)', 'LM|0': '-(5060*z**14 - 28413*z**13 + 60610*z**12 - 24846*z**11 - 141348*z**10 + 446861*z**9 + 232262*z**8 + 580408*z**7 + 838151*z**6 - 182913*z**5 + 101239*z**4 + 35986*z**3 - 52963*z**2 + 23965*z - 4059)/(32*z**4*(z - 1)**8)', 'LG|0': '(4052*z**14 - 23305*z**13 + 44070*z**12 + 17406*z**11 - 239184*z**10 + 178717*z**9 - 1325586*z**8 - 1092340*z**7 - 1325586*z**6 + 178717*z**5 - 239184*z**4 + 17406*z**3 + 44070*z**2 - 23305*z + 4052)/(32*z**4*(z - 1)**8)', 'DZ|0': '3*(1008*z**11 - 6192*z**10 + 14966*z**9 - 22258*z**8 - 12097*z**7 - 53841*z**6 - 53057*z**5 - 18481*z**4 - 12122*z**3 + 7182*z**2 - 3112*z + 504)/(8*z**2*(z - 1)**9)', 'DN|0': '3*(z + 1)*(252*z**10 - 1808*z**9 + 5322*z**8 - 13512*z**7 - 6817*z**6 - 45624*z**5 - 6817*z**4 - 13512*z**3 + 5322*z**2 - 1808*z + 252)/(4*z**2*(z - 1)**9)', 'one|0': '-(40770*z**24 - 438567*z**23 - 1500996*z**22 + 2755128*z**21 + 9900046*z**20 - 10840008*z**19 - 59163944*z**18 - 140238820*z**17 - 609633792*z**16 - 2185134658*z**15 - 4982005912*z**14 - 8058493544*z**13 - 9651537484*z**12 - 9212108788*z**11 - 6391969264*z**10 - 3443641472*z**9 - 1293130966*z**8 - 357599215*z**7 - 60199908*z**6 - 3843472*z**5 + 1116862*z**4 - 450924*z**3 - 440360*z**2 - 80220*z - 492)/(768*z**3*(z - 1)**8*(z + 1)**10)'}}, 'H': {'0': {'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(37*z**6 + 586*z**5 + 2335*z**4 + 979*z**3 - 1492*z**2 - 501*z - 40)/(256*z**2*(z - 1)**3)', 'LM|0': '(63*z**7 - 41*z**6 - 585*z**5 + 1267*z**4 + 1424*z**3 - 62*z**2 - 142*z - 20)/(16*z*(z - 1)**3)', 'one|0': '-(648*z**9 - 8559*z**8 + 2892*z**7 + 32568*z**6 + 15375*z**5 + 16925*z**4 - 40898*z**3 - 8782*z**2 + 463*z + 120)/(384*z**2*(z - 1)**3)'}, '1': {'AA|0': '3*(z + 1)**3*(z**2 - 10*z + 1)**2*(z**2 + 5*z + 1)/(256*z**3*(z - 1)**3)', 'ULM|0': '3*(z + 1)**2*(z**2 - 10*z + 1)*(7*z**4 - 10*z**3 - 8*z**2 - 10*z + 7)/(16*z**2*(z - 1)**3)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(555*z**6 - 1228*z**5 + 986*z**4 - 188*z**3 - 873*z**2 - 384*z + 12)/(256*z**2*(z - 1)**3)', 'LM2|0': '-3*(z + 1)*(21*z**4 - 26*z**3 - 4*z**2 - 26*z + 21)/(2*z*(z - 1)**3)', 'LM|0': '(155*z**14 - 589*z**13 + 811*z**12 - 22*z**11 + 6027*z**10 + 105329*z**9 + 471491*z**8 + 719952*z**7 + 480180*z**6 + 98719*z**5 + 7826*z**4 + 258*z**3 - 598*z**2 + 617*z - 156)/(32*z**3*(z - 1)**8)', 'LG|0': '-(155*z**14 - 533*z**13 - 485*z**12 + 5542*z**11 - 28553*z**10 - 194967*z**9 - 930709*z**8 - 1480900*z**7 - 930709*z**6 - 194967*z**5 - 28553*z**4 + 5542*z**3 - 485*z**2 - 533*z + 155)/(32*z**3*(z - 1)**8)', 'DZ|0': '-3*(112*z**11 - 688*z**10 + 1494*z**9 - 5346*z**8 - 20761*z**7 - 53737*z**6 - 52953*z**5 - 21769*z**4 - 4234*z**3 + 686*z**2 - 360*z + 56)/(8*z*(z - 1)**9)', 'DN|0': '-3*(z + 1)*(28*z**10 - 208*z**9 + 458*z**8 - 4248*z**7 - 17577*z**6 - 35656*z**5 - 17577*z**4 - 4248*z**3 + 458*z**2 - 208*z + 28)/(4*z*(z - 1)**9)', 'one|0': '(4789*z**23 - 10774*z**22 - 95836*z**21 - 76792*z**20 - 885588*z**19 - 17851150*z**18 - 141077048*z**17 - 673095204*z**16 - 2139825802*z**15 - 4856627660*z**14 - 8010366960*z**13 - 9937331800*z**12 - 9200096492*z**11 - 6469694268*z**10 - 3337135912*z**9 - 1274100800*z**8 - 327856707*z**7 - 57036286*z**6 - 4940148*z**5 - 400400*z**4 - 111144*z**3 - 26326*z**2 - 1632*z - 60)/(768*z**2*(z - 1)**8*(z + 1)**10)'}}}, 'a2b': {'A': {'1': {'one|0': '-273*(z + 1)*(z**4 + 14*z**3 + 36*z**2 + 14*z + 1)/(128*z**3)'}}, 'B': {'1': {'one|0': '-63*(z + 1)*(z**4 + 14*z**3 + 36*z**2 + 14*z + 1)/(128*z**3)'}}, 'C': {'1': {'U|1': '-27*(z + 1)**2*(z**2 - 10*z + 1)*(z**2 + 5*z + 1)/(16*z**2*(z - 1)**2)', 'LM|1': '(-189*z**4 + 51*z**3 + 264*z**2 + 222*z + 30)/(z*(z - 1)**2)', 'one|1': '(3176*z**6 - 8421*z**5 + 9328*z**4 - 215*z**3 - 463*z**2 - 72*z + 27)/(8*z**2*(z - 1)**2)', 'AA|0': '-27*(z + 1)**3*(z**2 - 10*z + 1)**2*(z**2 + 5*z + 1)/(512*z**4*(z - 1)**2)', 'ULM|0': '-27*(z + 1)**2*(z**2 - 10*z + 1)*(7*z**4 - 10*z**3 - 8*z**2 - 10*z + 7)/(32*z**3*(z - 1)**2)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(3176*z**6 - 8421*z**5 + 10028*z**4 - 135*z**3 - 543*z**2 - 772*z + 27)/(128*z**3*(z - 1)**2)', 'LM2|0': '(27*z + 27)*(21*z**4 - 26*z**3 - 4*z**2 - 26*z + 21)/(4*z**2*(z - 1)**2)', 'LM|0': '(-6095*z**10 + 32350*z**9 - 76287*z**8 + 96980*z**7 - 86792*z**6 - 8714*z**5 + 15100*z**4 - 46368*z**3 + 32155*z**2 - 14048*z + 2919)/(16*z**3*(z - 1)**5)', 'LG|0': '(1588*z**10 - 9151*z**9 + 22066*z**8 - 25306*z**7 + 35846*z**6 + 8714*z**5 + 35846*z**4 - 25306*z**3 + 22066*z**2 - 9151*z + 1588)/(8*z**3*(z - 1)**5)', 'DZ|0': '(-6*z**8 - 168*z**7 - 852*z**6 - 2544*z**5 - 2670*z**4 - 1524*z**3 + 1008*z**2 - 783*z + 189)/(2*z**2*(z - 1)**6)', 'DN|0': '(3*z + 3)*(63*z**8 - 322*z**7 + 762*z**6 - 258*z**5 + 1960*z**4 - 258*z**3 + 762*z**2 - 322*z + 63)/(2*z**2*(z - 1)**6)', 'DO|0': '(-3*z - 3)*(z**2 - 10*z + 1)*(63*z**3 + 55*z**2 + 21*z + 1)/(16*z**2*(z - 1))', 'one|0': '(-19056*z**19 + 132244*z**18 + 469259*z**17 - 54796*z**16 - 457438*z**15 + 1431656*z**14 + 1673342*z**13 + 6048608*z**12 + 33646050*z**11 + 76179384*z**10 + 89596748*z**9 + 76943840*z**8 + 46615894*z**7 + 21127976*z**6 + 6207682*z**5 + 1357680*z**4 + 332438*z**3 + 47524*z**2 - 11799*z - 36)/(384*z**3*(z - 1)**5*(z + 1)**8)', 'K2|0': '(1 - z)*(272*z**4 - 835*z**3 - 7922*z**2 - 9259*z + 18224)/(64*z**3)', 'KE|0': '(544*z**5 + 7939*z**4 - 7837*z**3 + 6337*z**2 + 27001*z - 35904)/(64*z**3)', 'E2|0': '(-5*z - 5)*(1768*z**4 - 3515*z**3 + 3590*z**2 - 3515*z + 1768)/(32*z**3*(z - 1))', 'pi2|0': '(-63*z**8 + 261*z**7 - 336*z**6 + 508*z**5 + 890*z**4 + 848*z**3 + 284*z**2 + 56*z + 2)/(2*z*(z - 1)**6)'}}, 'D': {'1': {'U|1': '-3*(z + 1)**2*(z**2 - 10*z + 1)*(z**2 + 5*z + 1)/(16*z**2*(z - 1)**2)', 'LM|1': '-(21*z**4 - 3*z**3 - 24*z**2 - 30*z - 6)/(z*(z - 1)**2)', 'one|1': '-(-216*z**5 + 213*z**4 - 147*z**3 - 156*z**2 - 5*z + 3)/(8*z**2*(z - 1))', 'AA|0': '-3*(z + 1)**3*(z**2 - 10*z + 1)**2*(z**2 + 5*z + 1)/(512*z**4*(z - 1)**2)', 'ULM|0': '-3*(z + 1)**2*(z**2 - 10*z + 1)*(7*z**4 - 10*z**3 - 8*z**2 - 10*z + 7)/(32*z**3*(z - 1)**2)', 'U|0': '-(-z - 1)*(z**2 - 10*z + 1)*(216*z**5 - 213*z**4 + 235*z**3 + 312*z**2 + 93*z - 3)/(128*z**3*(z - 1))', 'LM2|0': '-(-3*z - 3)*(21*z**4 - 26*z**3 - 4*z**2 - 26*z + 21)/(4*z**2*(z - 1)**2)', 'LM|0': '-(411*z**10 - 1886*z**9 + 3755*z**8 - 1140*z**7 + 16792*z**6 + 23914*z**5 + 13396*z**4 + 4160*z**3 - 1175*z**2 + 768*z - 195)/(16*z**3*(z - 1)**5)', 'LG|0': '-(-108*z**10 + 559*z**9 - 1290*z**8 - 1510*z**7 - 15094*z**6 - 23914*z**5 - 15094*z**4 - 1510*z**3 - 1290*z**2 + 559*z - 108)/(8*z**3*(z - 1)**5)', 'DZ|0': '-(6*z**8 + 120*z**7 + 948*z**6 + 2616*z**5 + 2550*z**4 + 1044*z**3 + 87*z - 21)/(2*z**2*(z - 1)**6)', 'DN|0': '-(-3*z - 3)*(7*z**8 - 34*z**7 + 154*z**6 + 478*z**5 + 1240*z**4 + 478*z**3 + 154*z**2 - 34*z + 7)/(2*z**2*(z - 1)**6)', 'DO|0': '-(3*z + 3)*(z**2 - 10*z + 1)*(7*z**3 + 7*z**2 + 5*z + 1)/(16*z**2*(z - 1))', 'one|0': '-(1296*z**18 - 912*z**17 - 27491*z**16 - 73584*z**15 - 45218*z**14 + 19504*z**13 - 1854478*z**12 - 11458504*z**11 - 35829442*z**10 - 67549208*z**9 - 87728684*z**8 - 78387520*z**7 - 49780886*z**6 - 21253312*z**5 - 6109938*z**4 - 1063944*z**3 - 119702*z**2 - 5960*z + 783)/(384*z**2*(z - 1)**5*(z + 1)**8)', 'K2|0': '-(z - 1)*(51*z**3 - 338*z**2 - 1757*z + 1564)/(64*z**3)', 'KE|0': '-(-1145*z**4 + 767*z**3 - 11*z**2 - 4659*z + 3128)/(64*z**3)', 'E2|0': '-(z + 1)*(782*z**4 - 2233*z**3 + 2422*z**2 - 2233*z + 782)/(32*z**3*(z - 1))', 'pi2|0': '-(7*z**8 - 29*z**7 - 348*z**5 - 850*z**4 - 872*z**3 - 316*z**2 - 40*z - 2)/(2*z*(z - 1)**6)'}}, 'E': {'0': {'U|0': '(-z - 1)*(z**2 - 10*z + 1)*(165*z**6 + 6591*z**5 + 26995*z**4 + 12082*z**3 - 14269*z**2 - 5857*z - 395)/(1024*z**3*(z - 1)**2)', 'LM|0': '(567*z**7 + 596*z**6 - 5894*z**5 + 16438*z**4 + 18327*z**3 - 1744*z**2 - 2744*z - 234)/(64*z**2*(z - 1)**2)', 'one|0': '(-9528*z**9 + 123015*z**8 - 134917*z**7 - 332422*z**6 - 15755*z**5 - 75762*z**4 + 370317*z**3 + 94290*z**2 - 7301*z - 1185)/(1536*z**3*(z - 1)**2)'}}, 'F': {'0': {'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(37*z**6 + 583*z**5 + 2299*z**4 + 850*z**3 - 1621*z**2 - 537*z - 43)/(1024*z**3*(z - 1)**2)', 'LM|0': '-(-63*z**7 + 20*z**6 + 462*z**5 - 1246*z**4 - 1247*z**3 + 272*z**2 + 208*z + 26)/(64*z**2*(z - 1)**2)', 'one|0': '-(648*z**9 - 7911*z**8 + 5493*z**7 + 26574*z**6 + 20595*z**5 + 17714*z**4 - 43613*z**3 - 9370*z**2 + 493*z + 129)/(1536*z**3*(z - 1)**2)'}}, 'G': {'0': {'U|0': '(z + 1)*(z**2 - 10*z + 1)*(165*z**6 + 6634*z**5 + 27431*z**4 + 13675*z**3 - 12676*z**2 - 5421*z - 352)/(256*z**2*(z - 1)**3)', 'LM|0': '(-567*z**7 - 407*z**6 + 7233*z**5 - 16755*z**4 - 20856*z**3 - 490*z**2 + 2198*z + 188)/(16*z*(z - 1)**3)', 'one|0': '(9528*z**9 - 132543*z**8 + 93364*z**7 + 459240*z**6 - 137473*z**5 + 26989*z**4 - 353762*z**3 - 91782*z**2 + 7111*z + 1056)/(384*z**2*(z - 1)**3)'}, '1': {'AA|0': '-27*(z + 1)**3*(z**2 - 10*z + 1)**2*(z**2 + 5*z + 1)/(256*z**4*(z - 1)**3)', 'ULM|0': '-27*(z + 1)**2*(z**2 - 10*z + 1)*(7*z**4 - 10*z**3 - 8*z**2 - 10*z + 7)/(16*z**3*(z - 1)**3)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(6795*z**7 - 15528*z**6 + 5340*z**5 + 14672*z**4 - 4849*z**3 - 6436*z**2 - 3462*z + 108)/(256*z**3*(z - 1)**3)', 'LM2|0': '(27*z + 27)*(21*z**4 - 26*z**3 - 4*z**2 - 26*z + 21)/(2*z**2*(z - 1)**3)', 'LM|0': '(-5060*z**14 + 28413*z**13 - 60610*z**12 + 24846*z**11 + 141348*z**10 - 446861*z**9 - 232262*z**8 - 580408*z**7 - 838151*z**6 + 182913*z**5 - 101239*z**4 - 35986*z**3 + 52963*z**2 - 23965*z + 4059)/(32*z**4*(z - 1)**8)', 'LG|0': '(4052*z**14 - 23305*z**13 + 44070*z**12 + 17406*z**11 - 239184*z**10 + 178717*z**9 - 1325586*z**8 - 1092340*z**7 - 1325586*z**6 + 178717*z**5 - 239184*z**4 + 17406*z**3 + 44070*z**2 - 23305*z + 4052)/(32*z**4*(z - 1)**8)', 'DZ|0': '(3024*z**11 - 18576*z**10 + 44898*z**9 - 66774*z**8 - 36291*z**7 - 161523*z**6 - 159171*z**5 - 55443*z**4 - 36366*z**3 + 21546*z**2 - 9336*z + 1512)/(8*z**2*(z - 1)**9)', 'DN|0': '(3*z + 3)*(252*z**10 - 1808*z**9 + 5322*z**8 - 13512*z**7 - 6817*z**6 - 45624*z**5 - 6817*z**4 - 13512*z**3 + 5322*z**2 - 1808*z + 252)/(4*z**2*(z - 1)**9)', 'one|0': '(-40770*z**24 + 438567*z**23 + 1500996*z**22 - 2755128*z**21 - 9900046*z**20 + 10840008*z**19 + 59163944*z**18 + 140238820*z**17 + 609633792*z**16 + 2185134658*z**15 + 4982005912*z**14 + 8058493544*z**13 + 9651537484*z**12 + 9212108788*z**11 + 6391969264*z**10 + 3443641472*z**9 + 1293130966*z**8 + 357599215*z**7 + 60199908*z**6 + 3843472*z**5 - 1116862*z**4 + 450924*z**3 + 440360*z**2 + 80220*z + 492)/(768*z**3*(z - 1)**8*(z + 1)**10)'}}, 'H': {'0': {'U|0': '-(-z - 1)*(z**2 - 10*z + 1)*(37*z**6 + 586*z**5 + 2335*z**4 + 979*z**3 - 1492*z**2 - 501*z - 40)/(256*z**2*(z - 1)**3)', 'LM|0': '-(63*z**7 - 41*z**6 - 585*z**5 + 1267*z**4 + 1424*z**3 - 62*z**2 - 142*z - 20)/(16*z*(z - 1)**3)', 'one|0': '-(-648*z**9 + 8559*z**8 - 2892*z**7 - 32568*z**6 - 15375*z**5 - 16925*z**4 + 40898*z**3 + 8782*z**2 - 463*z - 120)/(384*z**2*(z - 1)**3)'}, '1': {'AA|0': '-3*(z + 1)**3*(z**2 - 10*z + 1)**2*(z**2 + 5*z + 1)/(256*z**3*(z - 1)**3)', 'ULM|0': '-3*(z + 1)**2*(z**2 - 10*z + 1)*(7*z**4 - 10*z**3 - 8*z**2 - 10*z + 7)/(16*z**2*(z - 1)**3)', 'U|0': '-(-z - 1)*(z**2 - 10*z + 1)*(555*z**6 - 1228*z**5 + 986*z**4 - 188*z**3 - 873*z**2 - 384*z + 12)/(256*z**2*(z - 1)**3)', 'LM2|0': '-(-3*z - 3)*(21*z**4 - 26*z**3 - 4*z**2 - 26*z + 21)/(2*z*(z - 1)**3)', 'LM|0': '-(155*z**14 - 589*z**13 + 811*z**12 - 22*z**11 + 6027*z**10 + 105329*z**9 + 471491*z**8 + 719952*z**7 + 480180*z**6 + 98719*z**5 + 7826*z**4 + 258*z**3 - 598*z**2 + 617*z - 156)/(32*z**3*(z - 1)**8)', 'LG|0': '-(-155*z**14 + 533*z**13 + 485*z**12 - 5542*z**11 + 28553*z**10 + 194967*z**9 + 930709*z**8 + 1480900*z**7 + 930709*z**6 + 194967*z**5 + 28553*z**4 - 5542*z**3 + 485*z**2 + 533*z - 155)/(32*z**3*(z - 1)**8)', 'DZ|0': '-(-336*z**11 + 2064*z**10 - 4482*z**9 + 16038*z**8 + 62283*z**7 + 161211*z**6 + 158859*z**5 + 65307*z**4 + 12702*z**3 - 2058*z**2 + 1080*z - 168)/(8*z*(z - 1)**9)', 'DN|0': '-(-3*z - 3)*(28*z**10 - 208*z**9 + 458*z**8 - 4248*z**7 - 17577*z**6 - 35656*z**5 - 17577*z**4 - 4248*z**3 + 458*z**2 - 208*z + 28)/(4*z*(z - 1)**9)', 'one|0': '-(4789*z**23 - 10774*z**22 - 95836*z**21 - 76792*z**20 - 885588*z**19 - 17851150*z**18 - 141077048*z**17 - 673095204*z**16 - 2139825802*z**15 - 4856627660*z**14 - 8010366960*z**13 - 9937331800*z**12 - 9200096492*z**11 - 6469694268*z**10 - 3337135912*z**9 - 1274100800*z**8 - 327856707*z**7 - 57036286*z**6 - 4940148*z**5 - 400400*z**4 - 111144*z**3 - 26326*z**2 - 1632*z - 60)/(768*z**2*(z - 1)**8*(z + 1)**10)'}}}, 'a1b^2': {'A': {'0': {'one|0': '15*(43*z**6 + 1268*z**5 + 7435*z**4 + 13000*z**3 + 7435*z**2 + 1268*z + 43)/(512*z**3)'}}, 'B': {'0': {'one|0': '-195*(z**6 + 36*z**5 + 225*z**4 + 400*z**3 + 225*z**2 + 36*z + 1)/(512*z**3)'}}, 'C': {'0': {'one|1': '-(36600*z**8 - 133203*z**7 + 177348*z**6 - 60912*z**5 - 25607*z**4 + 1943*z**3 + 2916*z**2 - 300*z - 45)/(32*z**2*(z - 1)**3)', 'U|1': '15*(z + 1)*(z**2 - 10*z + 1)*(3*z**4 + 49*z**3 + 134*z**2 + 49*z + 3)/(64*z**2*(z - 1)**2)', 'LM|1': '15*(105*z**5 + 9*z**4 - 90*z**3 - 198*z**2 - 61*z - 3)/(4*z*(z - 1)**2)', 'one|0': '(7686000*z**23 - 69782755*z**22 - 134989771*z**21 + 435634311*z**20 + 375813336*z**19 - 1877893669*z**18 - 432646869*z**17 + 10579093833*z**16 + 41784192072*z**15 + 158367300210*z**14 + 418777805642*z**13 + 752555604710*z**12 + 913963251096*z**11 + 844977776454*z**10 + 563299247854*z**9 + 277356809394*z**8 + 92698142824*z**7 + 20635311137*z**6 + 3183577233*z**5 + 392814115*z**4 - 71697552*z**3 - 35270865*z**2 + 2264535*z + 4725)/(53760*z**3*(z - 1)**7*(z + 1)**9)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(36600*z**7 - 96603*z**6 + 86961*z**5 + 22171*z**4 - 5144*z**3 - 4909*z**2 - 5871*z + 45)/(512*z**3*(z - 1)**2)', 'AA|0': '15*(z + 1)**2*(z**2 - 10*z + 1)**2*(3*z**4 + 49*z**3 + 134*z**2 + 49*z + 3)/(2048*z**4*(z - 1)**2)', 'ULM|0': '15*(z + 1)*(z**2 - 10*z + 1)*(105*z**6 + 6*z**5 - 151*z**4 - 396*z**3 - 151*z**2 + 6*z + 105)/(128*z**3*(z - 1)**2)', 'LM2|0': '-15*(315*z**6 + 30*z**5 - 257*z**4 - 652*z**3 - 257*z**2 + 30*z + 315)/(16*z**2*(z - 1)**2)', 'LM|0': '(71205*z**13 - 523107*z**12 + 1692378*z**11 - 3113234*z**10 + 3225701*z**9 - 3413889*z**8 - 2794944*z**7 - 3246456*z**6 - 618031*z**5 - 1599471*z**4 + 1347814*z**3 - 761894*z**2 + 242933*z - 34605)/(64*z**3*(z - 1)**7)', 'LG|0': '-(z + 1)*(18300*z**12 - 158387*z**11 + 623629*z**10 - 1506339*z**9 + 2319454*z**8 - 4335414*z**7 + 1314714*z**6 - 4335414*z**5 + 2319454*z**4 - 1506339*z**3 + 623629*z**2 - 158387*z + 18300)/(32*z**3*(z - 1)**7)', 'DZ|0': '-15*(14*z**10 + 538*z**9 + 5468*z**8 + 18653*z**7 + 29946*z**6 + 18597*z**5 + 6397*z**4 - 1208*z**3 + 1488*z**2 - 618*z + 105)/(8*z**2*(z - 1)**8)', 'DN|0': '-15*(105*z**12 - 618*z**11 + 1398*z**10 - 2790*z**9 - 9355*z**8 - 39210*z**7 - 57820*z**6 - 39210*z**5 - 9355*z**4 - 2790*z**3 + 1398*z**2 - 618*z + 105)/(8*z**2*(z - 1)**8)', 'DO|0': '15*(z + 1)*(z**2 - 10*z + 1)*(105*z**3 + 117*z**2 + 76*z + 12)/(64*z*(z - 1))', 'pi2|0': '5*(105*z**10 - 618*z**9 + 1488*z**8 - 1208*z**7 + 6397*z**6 + 18597*z**5 + 29946*z**4 + 18653*z**3 + 5468*z**2 + 538*z + 14)/(8*(z - 1)**8)', 'K2|0': '5*(z - 1)*(8064*z**5 + 24380*z**4 - 238435*z**3 - 574553*z**2 - 232693*z + 1044341)/(6144*z**3)', 'E2|0': '5*(1028213*z**6 - 798084*z**5 - 299645*z**4 + 263448*z**3 - 299645*z**2 - 798084*z + 1028213)/(6144*z**3*(z - 1))', 'KE|0': '-5*(16128*z**6 + 557327*z**5 - 299288*z**4 - 263448*z**3 + 898578*z**2 + 1038841*z - 2072554)/(6144*z**3)'}}, 'D': {'0': {'one|1': '(4620*z**7 - 15268*z**6 + 17927*z**5 - 3453*z**4 - 5988*z**3 + 2612*z**2 + 945*z - 135)/(32*z*(z - 1)**3)', 'U|1': '-45*(z + 1)*(z**2 - 10*z + 1)*(3*z**2 + 8*z + 3)/(64*z*(z - 1)**2)', 'LM|1': '-15*(21*z**4 - 10*z**2 - 36*z - 17)/(4*(z - 1)**2)', 'one|0': '-(970200*z**22 - 2913050*z**21 - 17310811*z**20 - 6148184*z**19 + 20456656*z**18 - 107309574*z**17 - 98261909*z**16 + 5273742768*z**15 + 42288561672*z**14 + 166335208060*z**13 + 423136912282*z**12 + 734411235040*z**11 + 923257361656*z**10 + 843104440724*z**9 + 567725618334*z**8 + 273833966224*z**7 + 93464097664*z**6 + 21002581502*z**5 + 2952924433*z**4 + 210544440*z**3 - 11383592*z**2 - 5530350*z + 283815)/(53760*z**2*(z - 1)**7*(z + 1)**9)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(4620*z**6 - 10648*z**5 + 8503*z**4 + 4448*z**3 - 2792*z**2 - 1432*z - 1089)/(512*z**2*(z - 1)**2)', 'AA|0': '-45*(z + 1)**2*(z**2 - 10*z + 1)**2*(3*z**2 + 8*z + 3)/(2048*z**3*(z - 1)**2)', 'ULM|0': '-45*(z + 1)*(z**2 - 10*z + 1)*(7*z**6 - 9*z**4 - 24*z**3 - 9*z**2 + 7)/(128*z**3*(z - 1)**2)', 'LM2|0': '45*(21*z**6 - 15*z**4 - 40*z**3 - 15*z**2 + 21)/(16*z**2*(z - 1)**2)', 'LM|0': '-(8925*z**13 - 61637*z**12 + 185152*z**11 - 318400*z**10 + 108515*z**9 - 1446065*z**8 - 3294860*z**7 - 3159340*z**6 - 1320115*z**5 - 284985*z**4 + 111820*z**3 - 78148*z**2 + 27843*z - 4305)/(64*z**3*(z - 1)**7)', 'LG|0': '(z + 1)*(2310*z**12 - 19207*z**11 + 72709*z**10 - 175999*z**9 + 87764*z**8 - 1470854*z**7 - 1756246*z**6 - 1470854*z**5 + 87764*z**4 - 175999*z**3 + 72709*z**2 - 19207*z + 2310)/(32*z**3*(z - 1)**7)', 'DZ|0': '15*(6*z**10 + 572*z**9 + 5260*z**8 + 19223*z**7 + 29314*z**6 + 18999*z**5 + 5673*z**4 + 110*z**3 + 328*z**2 - 126*z + 21)/(8*z**2*(z - 1)**8)', 'DN|0': '15*(21*z**12 - 126*z**11 + 278*z**10 - 1462*z**9 - 10303*z**8 - 38726*z**7 - 58124*z**6 - 38726*z**5 - 10303*z**4 - 1462*z**3 + 278*z**2 - 126*z + 21)/(8*z**2*(z - 1)**8)', 'DO|0': '-15*(z + 1)*(z**2 - 10*z + 1)*(21*z**3 + 21*z**2 + 20*z + 8)/(64*z*(z - 1))', 'pi2|0': '-5*(21*z**10 - 126*z**9 + 328*z**8 + 110*z**7 + 5673*z**6 + 18999*z**5 + 29314*z**4 + 19223*z**3 + 5260*z**2 + 572*z + 6)/(8*(z - 1)**8)', 'K2|0': '-5*(z - 1)*(6732*z**4 - 16829*z**3 - 26186*z**2 - 67637*z + 88368)/(3072*z**3)', 'E2|0': '-5*(88368*z**6 - 125285*z**5 + 13980*z**4 - 16334*z**3 + 13980*z**2 - 125285*z + 88368)/(3072*z**3*(z - 1))', 'KE|0': '5*(28824*z**5 - 23449*z**4 + 8167*z**3 + 9469*z**2 + 96461*z - 88368)/(1536*z**3)'}}, 'E': {'1': {'one|0': '(109800*z**10 - 1474737*z**9 + 911530*z**8 + 4341443*z**7 - 644835*z**6 + 3355527*z**5 - 3196429*z**4 - 3479499*z**3 - 188985*z**2 + 66250*z + 1695)/(7680*z**4*(z - 1)**2)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(31*z**7 + 4748*z**6 + 43840*z**5 + 67653*z**4 - 17819*z**3 - 32240*z**2 - 5396*z - 113)/(1024*z**4*(z - 1)**2)', 'LM|0': '-(945*z**8 + 2726*z**7 - 13618*z**6 + 11570*z**5 + 59254*z**4 + 14420*z**3 - 11748*z**2 - 2780*z - 65)/(64*z**3*(z - 1)**2)'}}, 'F': {'1': {'one|0': '-(13860*z**9 - 180972*z**8 + 72495*z**7 + 564831*z**6 + 4269*z**5 + 1003797*z**4 - 669823*z**3 - 668067*z**2 - 13865*z + 11235)/(7680*z**3*(z - 1)**2)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(707*z**5 + 6529*z**4 + 10124*z**3 - 4548*z**2 - 5567*z - 749)/(1024*z**3*(z - 1)**2)', 'LM|0': '(189*z**7 + 231*z**6 - 2347*z**5 + 2327*z**4 + 7065*z**3 + 1267*z**2 - 1851*z - 385)/(64*z**2*(z - 1)**2)'}}, 'G': {'0': {'one|0': '(605745*z**28 - 7747892*z**27 - 18109471*z**26 + 76786637*z**25 + 148281821*z**24 - 354580413*z**23 - 539033508*z**22 + 3148894862*z**21 + 21502680523*z**20 + 107955449217*z**19 + 413097933969*z**18 + 1149567925125*z**17 + 2354131228407*z**16 + 3688072451282*z**15 + 4426850160624*z**14 + 4189018616672*z**13 + 3019621271727*z**12 + 1705807906322*z**11 + 715913057091*z**10 + 226925339507*z**9 + 50119657795*z**8 + 7539476491*z**7 + 551291348*z**6 + 41430930*z**5 + 38497429*z**4 + 3606145*z**3 - 5529045*z**2 - 1353285*z - 855)/(3840*z**3*(z - 1)**10*(z + 1)**11)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(40383*z**8 - 86543*z**7 + 14130*z**6 + 72366*z**5 + 11667*z**4 - 36005*z**3 - 18094*z**2 - 11910*z + 90)/(512*z**3*(z - 1)**3)', 'AA|0': '15*(z + 1)**2*(z**2 - 10*z + 1)**2*(3*z**4 + 49*z**3 + 134*z**2 + 49*z + 3)/(1024*z**4*(z - 1)**3)', 'ULM|0': '15*(z + 1)*(z**2 - 10*z + 1)*(105*z**6 + 6*z**5 - 151*z**4 - 396*z**3 - 151*z**2 + 6*z + 105)/(64*z**3*(z - 1)**3)', 'LM2|0': '-15*(315*z**6 + 30*z**5 - 257*z**4 - 652*z**3 - 257*z**2 + 30*z + 315)/(8*z**2*(z - 1)**3)', 'LM|0': '(59173*z**17 - 447026*z**16 + 1365822*z**15 - 1791508*z**14 - 452259*z**13 + 4149579*z**12 - 15707924*z**11 - 50289238*z**10 - 114906107*z**9 - 117079755*z**8 - 59304566*z**7 - 168492*z**6 - 5631421*z**5 - 155131*z**4 + 1947588*z**3 - 1302642*z**2 + 402606*z - 50779)/(128*z**4*(z - 1)**10)', 'LG|0': '-(z + 1)*(50773*z**16 - 447579*z**15 + 1656317*z**14 - 3000157*z**13 + 1320406*z**12 + 7909897*z**11 - 761925*z**10 + 114252143*z**9 + 117402330*z**8 + 114252143*z**7 - 761925*z**6 + 7909897*z**5 + 1320406*z**4 - 3000157*z**3 + 1656317*z**2 - 447579*z + 50773)/(128*z**4*(z - 1)**10)', 'DZ|0': '-15*(840*z**14 - 6624*z**13 + 22372*z**12 - 40464*z**11 + 79015*z**10 + 185460*z**9 + 744099*z**8 + 1025512*z**7 + 739935*z**6 + 200100*z**5 + 55435*z**4 - 19216*z**3 + 11112*z**2 - 3312*z + 420)/(16*z**2*(z - 1)**11)', 'DN|0': '-15*(210*z**14 - 1656*z**13 + 5578*z**12 - 8848*z**11 + 42565*z**10 + 213660*z**9 + 725013*z**8 + 1041640*z**7 + 725013*z**6 + 213660*z**5 + 42565*z**4 - 8848*z**3 + 5578*z**2 - 1656*z + 210)/(8*z**2*(z - 1)**11)'}, '1': {'one|0': '-(109800*z**11 - 1694337*z**10 + 1924456*z**9 + 5658683*z**8 - 7807057*z**7 + 3820535*z**6 - 5097343*z**5 - 265151*z**4 + 3196357*z**3 + 246882*z**2 - 61085*z - 1500)/(1920*z**3*(z - 1)**4)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(31*z**7 + 4761*z**6 + 44197*z**5 + 69934*z**4 - 13265*z**3 - 29959*z**2 - 5039*z - 100)/(256*z**3*(z - 1)**3)', 'LM|0': '(945*z**8 + 2411*z**7 - 16355*z**6 + 10475*z**5 + 63045*z**4 + 21181*z**3 - 8723*z**2 - 2367*z - 52)/(16*z**2*(z - 1)**3)'}}, 'H': {'0': {'one|0': '-(432346*z**26 - 566853*z**25 - 5492507*z**24 + 4575974*z**23 + 29477459*z**22 + 92870652*z**21 + 2031730742*z**20 + 19506175558*z**19 + 109403172327*z**18 + 417563032779*z**17 + 1146528172749*z**16 + 2355247190556*z**15 + 3677691834050*z**14 + 4448542441728*z**13 + 4164797941328*z**12 + 3036749750412*z**11 + 1695539982572*z**10 + 722244282801*z**9 + 224915239547*z**8 + 50360066430*z**7 + 7284168779*z**6 + 644558756*z**5 + 33618106*z**4 + 3547822*z**3 - 1227533*z**2 - 717015*z - 64365)/(3840*z*(z - 1)**10*(z + 1)**11)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(6489*z**6 - 16577*z**5 + 13430*z**4 + 2112*z**3 - 6273*z**2 - 2991*z - 2154)/(512*z*(z - 1)**3)', 'AA|0': '-45*(z + 1)**2*(z**2 - 10*z + 1)**2*(3*z**2 + 8*z + 3)/(1024*z**2*(z - 1)**3)', 'ULM|0': '-45*(z + 1)*(z**2 - 10*z + 1)*(7*z**6 - 9*z**4 - 24*z**3 - 9*z**2 + 7)/(64*z**2*(z - 1)**3)', 'LM2|0': '45*(21*z**6 - 15*z**4 - 40*z**3 - 15*z**2 + 21)/(8*z*(z - 1)**3)', 'LM|0': '-(3216*z**17 - 16605*z**16 + 15204*z**15 + 101158*z**14 - 392513*z**13 - 49319*z**12 - 9869246*z**11 - 52526892*z**10 - 116582555*z**9 - 117547643*z**8 - 52925492*z**7 - 8250638*z**6 - 1708527*z**5 + 510471*z**4 - 122490*z**3 - 14196*z**2 + 17203*z - 3216)/(128*z**3*(z - 1)**10)', 'LG|0': '(z + 1)*(3216*z**16 - 19233*z**15 + 14249*z**14 + 227841*z**13 - 1098702*z**12 + 4031827*z**11 + 13324431*z**10 + 91984269*z**9 + 142426284*z**8 + 91984269*z**7 + 13324431*z**6 + 4031827*z**5 - 1098702*z**4 + 227841*z**3 + 14249*z**2 - 19233*z + 3216)/(128*z**3*(z - 1)**10)', 'DZ|0': '15*(168*z**14 - 1344*z**13 + 4644*z**12 - 7784*z**11 + 41719*z**10 + 214644*z**9 + 725619*z**8 + 1040248*z**7 + 722175*z**6 + 220692*z**5 + 35083*z**4 - 2856*z**3 + 2264*z**2 - 672*z + 84)/(16*z*(z - 1)**11)', 'DN|0': '15*(42*z**14 - 336*z**13 + 1138*z**12 - 808*z**11 + 32797*z**10 + 222756*z**9 + 719613*z**8 + 1044280*z**7 + 719613*z**6 + 222756*z**5 + 32797*z**4 - 808*z**3 + 1138*z**2 - 336*z + 42)/(8*z*(z - 1)**11)'}, '1': {'one|0': '(13860*z**10 - 208692*z**9 + 203151*z**8 + 725259*z**7 - 835725*z**6 + 999585*z**5 - 1532653*z**4 - 29111*z**3 + 620521*z**2 + 24215*z - 10650)/(1920*z**2*(z - 1)**4)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(707*z**5 + 6568*z**4 + 10442*z**3 - 3918*z**2 - 5249*z - 710)/(256*z**2*(z - 1)**3)', 'LM|0': '-(189*z**7 + 168*z**6 - 2809*z**5 + 2222*z**4 + 7461*z**3 + 2212*z**2 - 1293*z - 310)/(16*z*(z - 1)**3)'}}}, 'a1b a2b': {'A': {'0': {'one|0': '105*(3*z**6 + 88*z**5 + 515*z**4 + 900*z**3 + 515*z**2 + 88*z + 3)/(128*z**3)'}}, 'B': {'0': {'one|0': '0'}}, 'C': {'0': {'one|1': '-5*(8370*z**7 - 22579*z**6 + 19174*z**5 + 3195*z**4 - 1020*z**3 - 489*z**2 + 60*z + 9)/(16*z**2*(z - 1)**2)', 'U|1': '15*(z + 1)*(z + 3)*(3*z + 1)*(z**2 - 10*z + 1)*(z**2 + 12*z + 1)/(32*z**2*(z - 1)**2)', 'LM|1': '15*(126*z**5 - 19*z**4 - 84*z**3 - 186*z**2 - 58*z - 3)/(2*z*(z - 1)**2)', 'one|0': '5*(50220*z**21 - 370347*z**20 - 1679614*z**19 + 39708*z**18 + 4596434*z**17 - 2703929*z**16 - 12452776*z**15 + 16375392*z**14 + 62528832*z**13 + 72488954*z**12 + 83924668*z**11 + 164564472*z**10 + 160776076*z**9 + 107981174*z**8 + 45155640*z**7 + 17107008*z**6 + 5664452*z**5 - 208991*z**4 - 1071694*z**3 - 243636*z**2 + 12402*z - 45)/(768*z**3*(z - 1)**5*(z + 1)**9)', 'U|0': '-5*(z + 1)*(z**2 - 10*z + 1)*(8370*z**7 - 22579*z**6 + 20671*z**5 + 3427*z**4 - 1020*z**3 - 721*z**2 - 1437*z + 9)/(256*z**3*(z - 1)**2)', 'AA|0': '15*(z + 1)**2*(z + 3)*(3*z + 1)*(z**2 - 10*z + 1)**2*(z**2 + 12*z + 1)/(1024*z**4*(z - 1)**2)', 'ULM|0': '15*(z + 1)*(z**2 - 10*z + 1)*(63*z**6 - 11*z**5 - 71*z**4 - 186*z**3 - 71*z**2 - 11*z + 63)/(32*z**3*(z - 1)**2)', 'LM2|0': '-15*(189*z**6 - 27*z**5 - 121*z**4 - 306*z**3 - 121*z**2 - 27*z + 189)/(4*z**2*(z - 1)**2)', 'LM|0': '5*(16257*z**11 - 87311*z**10 + 197567*z**9 - 233141*z**8 + 124728*z**7 - 31016*z**6 - 36512*z**5 - 48232*z**4 + 92411*z**3 - 85173*z**2 + 39509*z - 7887)/(32*z**3*(z - 1)**5)', 'LG|0': '-5*(z + 1)*(4185*z**10 - 28086*z**9 + 84283*z**8 - 154648*z**7 + 192896*z**6 - 226660*z**5 + 192896*z**4 - 154648*z**3 + 84283*z**2 - 28086*z + 4185)/(16*z**3*(z - 1)**5)', 'DZ|0': '-15*(4*z**8 + 69*z**7 + 375*z**6 + 347*z**5 + 405*z**4 - 179*z**3 + 401*z**2 - 260*z + 63)/(2*z**2*(z - 1)**6)', 'DN|0': '-15*(63*z**10 - 260*z**9 + 365*z**8 - 410*z**7 - 460*z**6 - 1046*z**5 - 460*z**4 - 410*z**3 + 365*z**2 - 260*z + 63)/(2*z**2*(z - 1)**6)', 'DO|0': '15*(z + 1)*(z**2 - 10*z + 1)*(63*z**3 + 55*z**2 + 36*z + 6)/(16*z*(z - 1))', 'pi2|0': '5*(63*z**8 - 260*z**7 + 401*z**6 - 179*z**5 + 405*z**4 + 347*z**3 + 375*z**2 + 69*z + 4)/(2*(z - 1)**6)', 'K2|0': '5*(z - 1)*(840*z**5 + 611*z**4 - 21923*z**3 - 48181*z**2 - 30913*z + 104046)/(256*z**3)', 'E2|0': '5*(51183*z**6 - 41713*z**5 - 10003*z**4 + 10026*z**3 - 10003*z**2 - 41713*z + 51183)/(128*z**3*(z - 1))', 'KE|0': '-5*(1680*z**6 + 51673*z**5 - 28786*z**4 - 20052*z**3 + 68798*z**2 + 115179*z - 206412)/(256*z**3)'}}, 'D': {}, 'E': {'1': {'one|0': '(25110*z**10 - 335679*z**9 + 242171*z**8 + 908326*z**7 - 217476*z**6 + 728928*z**5 - 670862*z**4 - 710502*z**3 - 37554*z**2 + 13439*z + 339)/(768*z**4*(z - 1)**2)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(31*z**7 + 4829*z**6 + 44317*z**5 + 67863*z**4 - 19193*z**3 - 32915*z**2 - 5459*z - 113)/(512*z**4*(z - 1)**2)', 'LM|0': '-(1134*z**8 + 2495*z**7 - 15019*z**6 + 13607*z**5 + 58789*z**4 + 13307*z**3 - 12087*z**2 - 2801*z - 65)/(32*z**3*(z - 1)**2)'}}, 'F': {}, 'G': {'0': {'one|0': '(272106*z**26 - 3079185*z**25 - 14611318*z**24 + 9972643*z**23 + 101880170*z**22 + 26825200*z**21 - 327962706*z**20 - 13806388*z**19 + 2301757080*z**18 + 7495609790*z**17 + 18251813334*z**16 + 38257728962*z**15 + 62172530604*z**14 + 77988465548*z**13 + 69517439580*z**12 + 51949239812*z**11 + 27717255858*z**10 + 11849158583*z**9 + 3490886790*z**8 + 678462995*z**7 + 99204010*z**6 + 39406828*z**5 + 10554214*z**4 - 5579336*z**3 - 3720180*z**2 - 584652*z - 342)/(768*z**3*(z - 1)**8*(z + 1)**11)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(45351*z**8 - 98687*z**7 + 18426*z**6 + 79844*z**5 + 8003*z**4 - 34013*z**3 - 15694*z**2 - 14520*z + 90)/(256*z**3*(z - 1)**3)', 'AA|0': '15*(z + 1)**2*(z + 3)*(3*z + 1)*(z**2 - 10*z + 1)**2*(z**2 + 12*z + 1)/(512*z**4*(z - 1)**3)', 'ULM|0': '15*(z + 1)*(z**2 - 10*z + 1)*(63*z**6 - 11*z**5 - 71*z**4 - 186*z**3 - 71*z**2 - 11*z + 63)/(16*z**3*(z - 1)**3)', 'LM2|0': '-15*(189*z**6 - 27*z**5 - 121*z**4 - 306*z**3 - 121*z**2 - 27*z + 189)/(2*z**2*(z - 1)**3)', 'LM|0': '(32842*z**15 - 181079*z**14 + 350427*z**13 - 67734*z**12 - 814168*z**11 + 1070839*z**10 - 1405435*z**9 - 3132436*z**8 - 2627011*z**7 + 393112*z**6 - 1868716*z**5 + 767439*z**4 + 122649*z**3 - 335200*z**2 + 162276*z - 27805)/(32*z**4*(z - 1)**8)', 'LG|0': '-(z + 1)*(27802*z**14 - 186557*z**13 + 471164*z**12 - 323970*z**11 - 1039454*z**10 + 3653617*z**9 - 3338608*z**8 + 9032012*z**7 - 3338608*z**6 + 3653617*z**5 - 1039454*z**4 - 323970*z**3 + 471164*z**2 - 186557*z + 27802)/(32*z**4*(z - 1)**8)', 'DZ|0': '-15*(1008*z**12 - 6176*z**11 + 15532*z**10 - 19800*z**9 + 25249*z**8 + 20370*z**7 + 53394*z**6 + 22834*z**5 + 17865*z**4 - 9384*z**3 + 7692*z**2 - 3088*z + 504)/(8*z**2*(z - 1)**9)', 'DN|0': '-15*(252*z**12 - 1544*z**11 + 3868*z**10 - 4272*z**9 + 13037*z**8 + 27650*z**7 + 48018*z**6 + 27650*z**5 + 13037*z**4 - 4272*z**3 + 3868*z**2 - 1544*z + 252)/(4*z**2*(z - 1)**9)'}, '1': {'one|0': '-(25110*z**10 - 360789*z**9 + 118724*z**8 + 1286184*z**7 - 492560*z**6 + 464648*z**5 - 649572*z**4 - 690808*z**3 - 36530*z**2 + 12733*z + 300)/(192*z**3*(z - 1)**3)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(31*z**7 + 4842*z**6 + 44665*z**5 + 70066*z**4 - 14801*z**3 - 30712*z**2 - 5111*z - 100)/(128*z**3*(z - 1)**3)', 'LM|0': '(1134*z**8 + 2117*z**7 - 18050*z**6 + 12935*z**5 + 62520*z**4 + 19825*z**3 - 9152*z**2 - 2397*z - 52)/(8*z**2*(z - 1)**3)'}}, 'H': {}}, 'a2b^2': {'A': {'0': {'one|0': '15*(43*z**6 + 1268*z**5 + 7435*z**4 + 13000*z**3 + 7435*z**2 + 1268*z + 43)/(512*z**3)'}}, 'B': {'0': {'one|0': '195*(z**6 + 36*z**5 + 225*z**4 + 400*z**3 + 225*z**2 + 36*z + 1)/(512*z**3)'}}, 'C': {'0': {'one|1': '(-36600*z**8 + 133203*z**7 - 177348*z**6 + 60912*z**5 + 25607*z**4 - 1943*z**3 - 2916*z**2 + 300*z + 45)/(32*z**2*(z - 1)**3)', 'U|1': '(15*z + 15)*(z**2 - 10*z + 1)*(3*z**4 + 49*z**3 + 134*z**2 + 49*z + 3)/(64*z**2*(z - 1)**2)', 'LM|1': '(1575*z**5 + 135*z**4 - 1350*z**3 - 2970*z**2 - 915*z - 45)/(4*z*(z - 1)**2)', 'one|0': '(7686000*z**23 - 69782755*z**22 - 134989771*z**21 + 435634311*z**20 + 375813336*z**19 - 1877893669*z**18 - 432646869*z**17 + 10579093833*z**16 + 41784192072*z**15 + 158367300210*z**14 + 418777805642*z**13 + 752555604710*z**12 + 913963251096*z**11 + 844977776454*z**10 + 563299247854*z**9 + 277356809394*z**8 + 92698142824*z**7 + 20635311137*z**6 + 3183577233*z**5 + 392814115*z**4 - 71697552*z**3 - 35270865*z**2 + 2264535*z + 4725)/(53760*z**3*(z - 1)**7*(z + 1)**9)', 'U|0': '(-z - 1)*(z**2 - 10*z + 1)*(36600*z**7 - 96603*z**6 + 86961*z**5 + 22171*z**4 - 5144*z**3 - 4909*z**2 - 5871*z + 45)/(512*z**3*(z - 1)**2)', 'AA|0': '15*(z + 1)**2*(z**2 - 10*z + 1)**2*(3*z**4 + 49*z**3 + 134*z**2 + 49*z + 3)/(2048*z**4*(z - 1)**2)', 'ULM|0': '(15*z + 15)*(z**2 - 10*z + 1)*(105*z**6 + 6*z**5 - 151*z**4 - 396*z**3 - 151*z**2 + 6*z + 105)/(128*z**3*(z - 1)**2)', 'LM2|0': '(-4725*z**6 - 450*z**5 + 3855*z**4 + 9780*z**3 + 3855*z**2 - 450*z - 4725)/(16*z**2*(z - 1)**2)', 'LM|0': '(71205*z**13 - 523107*z**12 + 1692378*z**11 - 3113234*z**10 + 3225701*z**9 - 3413889*z**8 - 2794944*z**7 - 3246456*z**6 - 618031*z**5 - 1599471*z**4 + 1347814*z**3 - 761894*z**2 + 242933*z - 34605)/(64*z**3*(z - 1)**7)', 'LG|0': '(-z - 1)*(18300*z**12 - 158387*z**11 + 623629*z**10 - 1506339*z**9 + 2319454*z**8 - 4335414*z**7 + 1314714*z**6 - 4335414*z**5 + 2319454*z**4 - 1506339*z**3 + 623629*z**2 - 158387*z + 18300)/(32*z**3*(z - 1)**7)', 'DZ|0': '(-210*z**10 - 8070*z**9 - 82020*z**8 - 279795*z**7 - 449190*z**6 - 278955*z**5 - 95955*z**4 + 18120*z**3 - 22320*z**2 + 9270*z - 1575)/(8*z**2*(z - 1)**8)', 'DN|0': '(-1575*z**12 + 9270*z**11 - 20970*z**10 + 41850*z**9 + 140325*z**8 + 588150*z**7 + 867300*z**6 + 588150*z**5 + 140325*z**4 + 41850*z**3 - 20970*z**2 + 9270*z - 1575)/(8*z**2*(z - 1)**8)', 'DO|0': '(15*z + 15)*(z**2 - 10*z + 1)*(105*z**3 + 117*z**2 + 76*z + 12)/(64*z*(z - 1))', 'pi2|0': '(525*z**10 - 3090*z**9 + 7440*z**8 - 6040*z**7 + 31985*z**6 + 92985*z**5 + 149730*z**4 + 93265*z**3 + 27340*z**2 + 2690*z + 70)/(8*(z - 1)**8)', 'K2|0': '(5*z - 5)*(8064*z**5 + 24380*z**4 - 238435*z**3 - 574553*z**2 - 232693*z + 1044341)/(6144*z**3)', 'E2|0': '(5141065*z**6 - 3990420*z**5 - 1498225*z**4 + 1317240*z**3 - 1498225*z**2 - 3990420*z + 5141065)/(6144*z**3*(z - 1))', 'KE|0': '(-80640*z**6 - 2786635*z**5 + 1496440*z**4 + 1317240*z**3 - 4492890*z**2 - 5194205*z + 10362770)/(6144*z**3)'}}, 'D': {'0': {'one|1': '-(4620*z**7 - 15268*z**6 + 17927*z**5 - 3453*z**4 - 5988*z**3 + 2612*z**2 + 945*z - 135)/(32*z*(z - 1)**3)', 'U|1': '-(-45*z - 45)*(z**2 - 10*z + 1)*(3*z**2 + 8*z + 3)/(64*z*(z - 1)**2)', 'LM|1': '-(-315*z**4 + 150*z**2 + 540*z + 255)/(4*(z - 1)**2)', 'one|0': '-(-970200*z**22 + 2913050*z**21 + 17310811*z**20 + 6148184*z**19 - 20456656*z**18 + 107309574*z**17 + 98261909*z**16 - 5273742768*z**15 - 42288561672*z**14 - 166335208060*z**13 - 423136912282*z**12 - 734411235040*z**11 - 923257361656*z**10 - 843104440724*z**9 - 567725618334*z**8 - 273833966224*z**7 - 93464097664*z**6 - 21002581502*z**5 - 2952924433*z**4 - 210544440*z**3 + 11383592*z**2 + 5530350*z - 283815)/(53760*z**2*(z - 1)**7*(z + 1)**9)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(4620*z**6 - 10648*z**5 + 8503*z**4 + 4448*z**3 - 2792*z**2 - 1432*z - 1089)/(512*z**2*(z - 1)**2)', 'AA|0': '45*(z + 1)**2*(z**2 - 10*z + 1)**2*(3*z**2 + 8*z + 3)/(2048*z**3*(z - 1)**2)', 'ULM|0': '-(-45*z - 45)*(z**2 - 10*z + 1)*(7*z**6 - 9*z**4 - 24*z**3 - 9*z**2 + 7)/(128*z**3*(z - 1)**2)', 'LM2|0': '-(945*z**6 - 675*z**4 - 1800*z**3 - 675*z**2 + 945)/(16*z**2*(z - 1)**2)', 'LM|0': '-(-8925*z**13 + 61637*z**12 - 185152*z**11 + 318400*z**10 - 108515*z**9 + 1446065*z**8 + 3294860*z**7 + 3159340*z**6 + 1320115*z**5 + 284985*z**4 - 111820*z**3 + 78148*z**2 - 27843*z + 4305)/(64*z**3*(z - 1)**7)', 'LG|0': '-(z + 1)*(2310*z**12 - 19207*z**11 + 72709*z**10 - 175999*z**9 + 87764*z**8 - 1470854*z**7 - 1756246*z**6 - 1470854*z**5 + 87764*z**4 - 175999*z**3 + 72709*z**2 - 19207*z + 2310)/(32*z**3*(z - 1)**7)', 'DZ|0': '-(90*z**10 + 8580*z**9 + 78900*z**8 + 288345*z**7 + 439710*z**6 + 284985*z**5 + 85095*z**4 + 1650*z**3 + 4920*z**2 - 1890*z + 315)/(8*z**2*(z - 1)**8)', 'DN|0': '-(315*z**12 - 1890*z**11 + 4170*z**10 - 21930*z**9 - 154545*z**8 - 580890*z**7 - 871860*z**6 - 580890*z**5 - 154545*z**4 - 21930*z**3 + 4170*z**2 - 1890*z + 315)/(8*z**2*(z - 1)**8)', 'DO|0': '-(-15*z - 15)*(z**2 - 10*z + 1)*(21*z**3 + 21*z**2 + 20*z + 8)/(64*z*(z - 1))', 'pi2|0': '-(-105*z**10 + 630*z**9 - 1640*z**8 - 550*z**7 - 28365*z**6 - 94995*z**5 - 146570*z**4 - 96115*z**3 - 26300*z**2 - 2860*z - 30)/(8*(z - 1)**8)', 'K2|0': '-(5 - 5*z)*(6732*z**4 - 16829*z**3 - 26186*z**2 - 67637*z + 88368)/(3072*z**3)', 'E2|0': '-(-441840*z**6 + 626425*z**5 - 69900*z**4 + 81670*z**3 - 69900*z**2 + 626425*z - 441840)/(3072*z**3*(z - 1))', 'KE|0': '-(144120*z**5 - 117245*z**4 + 40835*z**3 + 47345*z**2 + 482305*z - 441840)/(1536*z**3)'}}, 'E': {'1': {'one|0': '(109800*z**10 - 1474737*z**9 + 911530*z**8 + 4341443*z**7 - 644835*z**6 + 3355527*z**5 - 3196429*z**4 - 3479499*z**3 - 188985*z**2 + 66250*z + 1695)/(7680*z**4*(z - 1)**2)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(31*z**7 + 4748*z**6 + 43840*z**5 + 67653*z**4 - 17819*z**3 - 32240*z**2 - 5396*z - 113)/(1024*z**4*(z - 1)**2)', 'LM|0': '(-945*z**8 - 2726*z**7 + 13618*z**6 - 11570*z**5 - 59254*z**4 - 14420*z**3 + 11748*z**2 + 2780*z + 65)/(64*z**3*(z - 1)**2)'}}, 'F': {'1': {'one|0': '-(-13860*z**9 + 180972*z**8 - 72495*z**7 - 564831*z**6 - 4269*z**5 - 1003797*z**4 + 669823*z**3 + 668067*z**2 + 13865*z - 11235)/(7680*z**3*(z - 1)**2)', 'U|0': '-(-z - 1)*(z**2 - 10*z + 1)*(707*z**5 + 6529*z**4 + 10124*z**3 - 4548*z**2 - 5567*z - 749)/(1024*z**3*(z - 1)**2)', 'LM|0': '-(189*z**7 + 231*z**6 - 2347*z**5 + 2327*z**4 + 7065*z**3 + 1267*z**2 - 1851*z - 385)/(64*z**2*(z - 1)**2)'}}, 'G': {'0': {'one|0': '(605745*z**28 - 7747892*z**27 - 18109471*z**26 + 76786637*z**25 + 148281821*z**24 - 354580413*z**23 - 539033508*z**22 + 3148894862*z**21 + 21502680523*z**20 + 107955449217*z**19 + 413097933969*z**18 + 1149567925125*z**17 + 2354131228407*z**16 + 3688072451282*z**15 + 4426850160624*z**14 + 4189018616672*z**13 + 3019621271727*z**12 + 1705807906322*z**11 + 715913057091*z**10 + 226925339507*z**9 + 50119657795*z**8 + 7539476491*z**7 + 551291348*z**6 + 41430930*z**5 + 38497429*z**4 + 3606145*z**3 - 5529045*z**2 - 1353285*z - 855)/(3840*z**3*(z - 1)**10*(z + 1)**11)', 'U|0': '(-z - 1)*(z**2 - 10*z + 1)*(40383*z**8 - 86543*z**7 + 14130*z**6 + 72366*z**5 + 11667*z**4 - 36005*z**3 - 18094*z**2 - 11910*z + 90)/(512*z**3*(z - 1)**3)', 'AA|0': '15*(z + 1)**2*(z**2 - 10*z + 1)**2*(3*z**4 + 49*z**3 + 134*z**2 + 49*z + 3)/(1024*z**4*(z - 1)**3)', 'ULM|0': '(15*z + 15)*(z**2 - 10*z + 1)*(105*z**6 + 6*z**5 - 151*z**4 - 396*z**3 - 151*z**2 + 6*z + 105)/(64*z**3*(z - 1)**3)', 'LM2|0': '(-4725*z**6 - 450*z**5 + 3855*z**4 + 9780*z**3 + 3855*z**2 - 450*z - 4725)/(8*z**2*(z - 1)**3)', 'LM|0': '(59173*z**17 - 447026*z**16 + 1365822*z**15 - 1791508*z**14 - 452259*z**13 + 4149579*z**12 - 15707924*z**11 - 50289238*z**10 - 114906107*z**9 - 117079755*z**8 - 59304566*z**7 - 168492*z**6 - 5631421*z**5 - 155131*z**4 + 1947588*z**3 - 1302642*z**2 + 402606*z - 50779)/(128*z**4*(z - 1)**10)', 'LG|0': '(-z - 1)*(50773*z**16 - 447579*z**15 + 1656317*z**14 - 3000157*z**13 + 1320406*z**12 + 7909897*z**11 - 761925*z**10 + 114252143*z**9 + 117402330*z**8 + 114252143*z**7 - 761925*z**6 + 7909897*z**5 + 1320406*z**4 - 3000157*z**3 + 1656317*z**2 - 447579*z + 50773)/(128*z**4*(z - 1)**10)', 'DZ|0': '(-12600*z**14 + 99360*z**13 - 335580*z**12 + 606960*z**11 - 1185225*z**10 - 2781900*z**9 - 11161485*z**8 - 15382680*z**7 - 11099025*z**6 - 3001500*z**5 - 831525*z**4 + 288240*z**3 - 166680*z**2 + 49680*z - 6300)/(16*z**2*(z - 1)**11)', 'DN|0': '(-3150*z**14 + 24840*z**13 - 83670*z**12 + 132720*z**11 - 638475*z**10 - 3204900*z**9 - 10875195*z**8 - 15624600*z**7 - 10875195*z**6 - 3204900*z**5 - 638475*z**4 + 132720*z**3 - 83670*z**2 + 24840*z - 3150)/(8*z**2*(z - 1)**11)'}, '1': {'one|0': '(-109800*z**11 + 1694337*z**10 - 1924456*z**9 - 5658683*z**8 + 7807057*z**7 - 3820535*z**6 + 5097343*z**5 + 265151*z**4 - 3196357*z**3 - 246882*z**2 + 61085*z + 1500)/(1920*z**3*(z - 1)**4)', 'U|0': '(-z - 1)*(z**2 - 10*z + 1)*(31*z**7 + 4761*z**6 + 44197*z**5 + 69934*z**4 - 13265*z**3 - 29959*z**2 - 5039*z - 100)/(256*z**3*(z - 1)**3)', 'LM|0': '(945*z**8 + 2411*z**7 - 16355*z**6 + 10475*z**5 + 63045*z**4 + 21181*z**3 - 8723*z**2 - 2367*z - 52)/(16*z**2*(z - 1)**3)'}}, 'H': {'0': {'one|0': '-(-432346*z**26 + 566853*z**25 + 5492507*z**24 - 4575974*z**23 - 29477459*z**22 - 92870652*z**21 - 2031730742*z**20 - 19506175558*z**19 - 109403172327*z**18 - 417563032779*z**17 - 1146528172749*z**16 - 2355247190556*z**15 - 3677691834050*z**14 - 4448542441728*z**13 - 4164797941328*z**12 - 3036749750412*z**11 - 1695539982572*z**10 - 722244282801*z**9 - 224915239547*z**8 - 50360066430*z**7 - 7284168779*z**6 - 644558756*z**5 - 33618106*z**4 - 3547822*z**3 + 1227533*z**2 + 717015*z + 64365)/(3840*z*(z - 1)**10*(z + 1)**11)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(6489*z**6 - 16577*z**5 + 13430*z**4 + 2112*z**3 - 6273*z**2 - 2991*z - 2154)/(512*z*(z - 1)**3)', 'AA|0': '45*(z + 1)**2*(z**2 - 10*z + 1)**2*(3*z**2 + 8*z + 3)/(1024*z**2*(z - 1)**3)', 'ULM|0': '-(-45*z - 45)*(z**2 - 10*z + 1)*(7*z**6 - 9*z**4 - 24*z**3 - 9*z**2 + 7)/(64*z**2*(z - 1)**3)', 'LM2|0': '-(945*z**6 - 675*z**4 - 1800*z**3 - 675*z**2 + 945)/(8*z*(z - 1)**3)', 'LM|0': '-(-3216*z**17 + 16605*z**16 - 15204*z**15 - 101158*z**14 + 392513*z**13 + 49319*z**12 + 9869246*z**11 + 52526892*z**10 + 116582555*z**9 + 117547643*z**8 + 52925492*z**7 + 8250638*z**6 + 1708527*z**5 - 510471*z**4 + 122490*z**3 + 14196*z**2 - 17203*z + 3216)/(128*z**3*(z - 1)**10)', 'LG|0': '-(z + 1)*(3216*z**16 - 19233*z**15 + 14249*z**14 + 227841*z**13 - 1098702*z**12 + 4031827*z**11 + 13324431*z**10 + 91984269*z**9 + 142426284*z**8 + 91984269*z**7 + 13324431*z**6 + 4031827*z**5 - 1098702*z**4 + 227841*z**3 + 14249*z**2 - 19233*z + 3216)/(128*z**3*(z - 1)**10)', 'DZ|0': '-(2520*z**14 - 20160*z**13 + 69660*z**12 - 116760*z**11 + 625785*z**10 + 3219660*z**9 + 10884285*z**8 + 15603720*z**7 + 10832625*z**6 + 3310380*z**5 + 526245*z**4 - 42840*z**3 + 33960*z**2 - 10080*z + 1260)/(16*z*(z - 1)**11)', 'DN|0': '-(630*z**14 - 5040*z**13 + 17070*z**12 - 12120*z**11 + 491955*z**10 + 3341340*z**9 + 10794195*z**8 + 15664200*z**7 + 10794195*z**6 + 3341340*z**5 + 491955*z**4 - 12120*z**3 + 17070*z**2 - 5040*z + 630)/(8*z*(z - 1)**11)'}, '1': {'one|0': '-(13860*z**10 - 208692*z**9 + 203151*z**8 + 725259*z**7 - 835725*z**6 + 999585*z**5 - 1532653*z**4 - 29111*z**3 + 620521*z**2 + 24215*z - 10650)/(1920*z**2*(z - 1)**4)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(707*z**5 + 6568*z**4 + 10442*z**3 - 3918*z**2 - 5249*z - 710)/(256*z**2*(z - 1)**3)', 'LM|0': '-(-189*z**7 - 168*z**6 + 2809*z**5 - 2222*z**4 - 7461*z**3 - 2212*z**2 + 1293*z + 310)/(16*z*(z - 1)**3)'}}}, 'C_E1 a1b^2': {'A': {'0': {'one|0': '-15*(154*z**6 + 3791*z**5 + 21800*z**4 + 39300*z**3 + 21800*z**2 + 3791*z + 154)/(3584*z**3)'}}, 'B': {'0': {'one|0': '15*(14*z**6 + 711*z**5 + 5980*z**4 + 12700*z**3 + 5980*z**2 + 711*z + 14)/(3584*z**3)'}}, 'C': {'0': {'one|1': '(14670*z**8 - 48149*z**7 + 54889*z**6 - 4061*z**5 - 22001*z**4 + 6949*z**3 + 223*z**2 + 45*z - 45)/(32*z**2*(z - 1)**3)', 'U|1': '-15*(z + 1)*(z**2 - 10*z + 1)*(3*z**4 + 26*z**3 + 96*z**2 + 26*z + 3)/(64*z**2*(z - 1)**2)', 'LM|1': '-15*(53*z**5 + 18*z**4 - 47*z**3 - 144*z**2 - 31*z - 3)/(4*z*(z - 1)**2)', 'one|0': '-(3080700*z**23 - 28571580*z**22 - 68800628*z**21 + 151736143*z**20 + 208353888*z**19 - 649306172*z**18 - 187723952*z**17 + 4124968429*z**16 + 15569783756*z**15 + 56846001880*z**14 + 156506398716*z**13 + 287435955110*z**12 + 356927337028*z**11 + 325641740952*z**10 + 213665294132*z**9 + 101545946122*z**8 + 33695778792*z**7 + 7743673956*z**6 + 1398289384*z**5 + 188679995*z**4 - 30778196*z**3 - 14378460*z**2 + 845580*z - 1575)/(53760*z**3*(z - 1)**7*(z + 1)**9)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(14670*z**7 - 33479*z**6 + 24533*z**5 + 19553*z**4 - 5912*z**3 - 2427*z**2 - 3123*z + 45)/(512*z**3*(z - 1)**2)', 'AA|0': '-15*(z + 1)**2*(z**2 - 10*z + 1)**2*(3*z**4 + 26*z**3 + 96*z**2 + 26*z + 3)/(2048*z**4*(z - 1)**2)', 'ULM|0': '-15*(z + 1)*(z**2 - 10*z + 1)*(53*z**6 + 15*z**5 - 78*z**4 - 288*z**3 - 78*z**2 + 15*z + 53)/(128*z**3*(z - 1)**2)', 'LM2|0': '15*(159*z**6 + 57*z**5 - 130*z**4 - 480*z**3 - 130*z**2 + 57*z + 159)/(16*z**2*(z - 1)**2)', 'LM|0': '-(196735*z**13 - 1358196*z**12 + 4099284*z**11 - 6938222*z**10 + 5848808*z**9 - 4682937*z**8 - 11962524*z**7 - 6123236*z**6 - 3097143*z**5 - 3000228*z**4 + 2909232*z**3 - 1821750*z**2 + 624232*z - 95655)/(448*z**3*(z - 1)**7)', 'LG|0': '(z + 1)*(7220*z**12 - 59646*z**11 + 222327*z**10 - 510112*z**9 + 713582*z**8 - 1269302*z**7 - 22538*z**6 - 1269302*z**5 + 713582*z**4 - 510112*z**3 + 222327*z**2 - 59646*z + 7220)/(32*z**3*(z - 1)**7)', 'DZ|0': '15*(22*z**10 + 244*z**9 + 1880*z**8 + 6358*z**7 + 13121*z**6 + 6558*z**5 + 2031*z**4 - 405*z**3 + 675*z**2 - 297*z + 53)/(8*z**2*(z - 1)**8)', 'DN|0': '15*(53*z**12 - 297*z**11 + 589*z**10 - 1209*z**9 - 2841*z**8 - 14408*z**7 - 24254*z**6 - 14408*z**5 - 2841*z**4 - 1209*z**3 + 589*z**2 - 297*z + 53)/(8*z**2*(z - 1)**8)', 'DO|0': '-15*(z + 1)*(z**2 - 10*z + 1)*(53*z**3 + 74*z**2 + 53*z + 5)/(64*z*(z - 1))', 'pi2|0': '-5*(53*z**10 - 297*z**9 + 675*z**8 - 405*z**7 + 2031*z**6 + 6558*z**5 + 13121*z**4 + 6358*z**3 + 1880*z**2 + 244*z + 22)/(8*(z - 1)**8)', 'K2|0': '-(282240*z**6 - 896432*z**5 - 9289925*z**4 - 12831218*z**3 + 18641684*z**2 + 25664306*z - 28021855)/(86016*z**3)', 'E2|0': '-(27457375*z**6 - 10541072*z**5 - 10353559*z**4 + 11988112*z**3 - 10353559*z**2 - 10541072*z + 27457375)/(86016*z**3*(z - 1))', 'KE|0': '(564480*z**7 + 12051901*z**6 - 17932765*z**5 - 220528*z**4 + 44462814*z**3 - 17557739*z**2 - 63944993*z + 55479230)/(86016*z**3*(z - 1))'}}, 'D': {'0': {'one|1': '-(2190*z**7 - 7474*z**6 + 9536*z**5 - 4029*z**4 - 4569*z**3 + 1821*z**2 + 35*z - 30)/(32*z*(z - 1)**3)', 'U|1': '15*(z + 1)*(z**2 - 10*z + 1)*(2*z**2 + 17*z + 2)/(64*z*(z - 1)**2)', 'LM|1': '15*(11*z**4 - 2*z**3 + 3*z**2 - 30*z - 3)/(4*(z - 1)**2)', 'one|0': '(459900*z**22 - 272725*z**21 - 8149108*z**20 - 10815987*z**19 + 10463728*z**18 - 2431492*z**17 + 57006948*z**16 + 2089990044*z**15 + 15305811316*z**14 + 60280545330*z**13 + 158473424436*z**12 + 281569444910*z**11 + 358238713068*z**10 + 325474449732*z**9 + 215289483092*z**8 + 100868819292*z**7 + 33901892192*z**6 + 7773913691*z**5 + 1233720624*z**4 + 127837645*z**3 + 1993684*z**2 - 1931640*z - 64680)/(53760*z**2*(z - 1)**7*(z + 1)**9)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(2190*z**6 - 5284*z**5 + 4849*z**4 + 339*z**3 - 3086*z**2 - 121*z - 567)/(512*z**2*(z - 1)**2)', 'AA|0': '15*(z + 1)**2*(z**2 - 10*z + 1)**2*(2*z**2 + 17*z + 2)/(2048*z**3*(z - 1)**2)', 'ULM|0': '15*(z + 1)*(z**2 - 10*z + 1)*(11*z**6 - 2*z**5 - 60*z**3 - 2*z + 11)/(128*z**3*(z - 1)**2)', 'LM2|0': '-15*(33*z**6 - 6*z**5 + 8*z**4 - 112*z**3 + 8*z**2 - 6*z + 33)/(16*z**2*(z - 1)**2)', 'LM|0': '(27895*z**13 - 195391*z**12 + 591143*z**11 - 1041863*z**10 + 343497*z**9 - 2930193*z**8 - 10000480*z**7 - 8485120*z**6 - 3029607*z**5 - 894817*z**4 + 422153*z**3 - 292649*z**2 + 98007*z - 14175)/(448*z**3*(z - 1)**7)', 'LG|0': '-(z + 1)*(980*z**12 - 7936*z**11 + 29257*z**10 - 73522*z**9 + 34142*z**8 - 459842*z**7 - 860558*z**6 - 459842*z**5 + 34142*z**4 - 73522*z**3 + 29257*z**2 - 7936*z + 980)/(32*z**3*(z - 1)**7)', 'DZ|0': '-15*(14*z**10 + 276*z**9 + 1720*z**8 + 6771*z**7 + 12727*z**6 + 6593*z**5 + 2009*z**4 - 10*z**3 + 197*z**2 - 68*z + 11)/(8*z**2*(z - 1)**8)', 'DN|0': '-15*(11*z**12 - 68*z**11 + 151*z**10 - 866*z**9 - 2879*z**8 - 14548*z**7 - 24082*z**6 - 14548*z**5 - 2879*z**4 - 866*z**3 + 151*z**2 - 68*z + 11)/(8*z**2*(z - 1)**8)', 'DO|0': '15*(z + 1)*(z**2 - 10*z + 1)*(11*z**3 + 9*z**2 + 14*z + 1)/(64*z*(z - 1))', 'pi2|0': '5*(11*z**10 - 68*z**9 + 197*z**8 - 10*z**7 + 2009*z**6 + 6593*z**5 + 12727*z**4 + 6771*z**3 + 1720*z**2 + 276*z + 14)/(8*(z - 1)**8)', 'K2|0': '(622012*z**5 - 328331*z**4 + 968713*z**3 - 1267153*z**2 + 5578631*z - 2348272)/(43008*z**3)', 'E2|0': '(2348272*z**6 - 5648519*z**5 - 983476*z**4 - 3989354*z**3 - 983476*z**2 - 5648519*z + 2348272)/(43008*z**3*(z - 1))', 'KE|0': '-(1209080*z**6 - 2009951*z**5 + 1182748*z**4 - 1823130*z**3 + 2655092*z**2 - 6787711*z + 2348272)/(21504*z**3*(z - 1))'}}, 'E': {'1': {'one|0': '-(44010*z**10 - 520431*z**9 + 280825*z**8 + 1271614*z**7 + 1200720*z**6 + 1897546*z**5 - 1782452*z**4 - 1657482*z**3 - 96590*z**2 + 25825*z + 1695)/(7680*z**4*(z - 1)**2)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(31*z**7 + 2723*z**6 + 21197*z**5 + 38617*z**4 - 9743*z**3 - 15067*z**2 - 2701*z - 113)/(1024*z**4*(z - 1)**2)', 'LM|0': '(477*z**8 + 449*z**7 - 3650*z**6 + 2110*z**5 + 32950*z**4 + 8735*z**3 - 4848*z**2 - 1214*z - 65)/(64*z**3*(z - 1)**2)'}}, 'F': {'1': {'one|0': '(2190*z**9 - 20122*z**8 + 49490*z**7 - 39149*z**6 + 66949*z**5 + 229222*z**4 - 184448*z**3 - 53277*z**2 + 2155*z + 750)/(2560*z**3*(z - 1)**2)', 'U|0': '3*(z + 1)*(z**2 - 10*z + 1)*(46*z**5 + 551*z**4 + 1499*z**3 - 1357*z**2 - 577*z - 50)/(1024*z**3*(z - 1)**2)', 'LM|0': '-3*(33*z**7 + 21*z**6 - 94*z**5 + 164*z**4 + 562*z**3 - 352*z**2 - 205*z - 17)/(64*z**2*(z - 1)**2)'}}, 'G': {'0': {'one|0': '-(480480*z**28 - 7073367*z**27 - 16286606*z**26 + 68043522*z**25 + 133979246*z**24 - 308255753*z**23 - 462133588*z**22 + 2728121412*z**21 + 16785288268*z**20 + 79463510412*z**19 + 305490838554*z**18 + 865480939620*z**17 + 1810669224982*z**16 + 2867710435502*z**15 + 3472855256664*z**14 + 3266969188712*z**13 + 2342062810872*z**12 + 1294934591297*z**11 + 536915160886*z**10 + 166409674122*z**9 + 37557289610*z**8 + 5929991931*z**7 + 588106268*z**6 + 61761860*z**5 + 27564924*z**4 - 2070*z**3 - 4673250*z**2 - 1029600*z - 1710)/(7680*z**3*(z - 1)**10*(z + 1)**11)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(8008*z**8 - 15364*z**7 - 385*z**6 + 15050*z**5 + 5447*z**4 - 13242*z**3 - 4807*z**2 - 3180*z + 45)/(256*z**3*(z - 1)**3)', 'AA|0': '-15*(z + 1)**2*(z**2 - 10*z + 1)**2*(3*z**4 + 26*z**3 + 96*z**2 + 26*z + 3)/(1024*z**4*(z - 1)**3)', 'ULM|0': '-15*(z + 1)*(z**2 - 10*z + 1)*(53*z**6 + 15*z**5 - 78*z**4 - 288*z**3 - 78*z**2 + 15*z + 53)/(64*z**3*(z - 1)**3)', 'LM2|0': '15*(159*z**6 + 57*z**5 - 130*z**4 - 480*z**3 - 130*z**2 + 57*z + 159)/(8*z**2*(z - 1)**3)', 'LM|0': '-(48812*z**17 - 366904*z**16 + 1164887*z**15 - 1852925*z**14 + 1083838*z**13 - 366954*z**12 - 5423283*z**11 - 43390359*z**10 - 82643292*z**9 - 106320300*z**8 - 33327399*z**7 - 4096547*z**6 - 2317490*z**5 - 1012874*z**4 + 1712211*z**3 - 1031545*z**2 + 315188*z - 40344)/(256*z**4*(z - 1)**10)', 'LG|0': '(z + 1)*(40332*z**16 - 349580*z**15 + 1287875*z**14 - 2418872*z**13 + 1748990*z**12 + 3975120*z**11 + 4058909*z**10 + 69788916*z**9 + 121601900*z**8 + 69788916*z**7 + 4058909*z**6 + 3975120*z**5 + 1748990*z**4 - 2418872*z**3 + 1287875*z**2 - 349580*z + 40332)/(256*z**4*(z - 1)**10)', 'DZ|0': '15*(212*z**14 - 1612*z**13 + 5182*z**12 - 8568*z**11 + 16020*z**10 + 28848*z**9 + 144663*z**8 + 208996*z**7 + 145161*z**6 + 30350*z**5 + 11816*z**4 - 4064*z**3 + 2582*z**2 - 806*z + 106)/(8*z**2*(z - 1)**11)', 'DN|0': '15*(53*z**14 - 403*z**13 + 1302*z**12 - 1780*z**11 + 8822*z**10 + 34601*z**9 + 138870*z**8 + 215956*z**7 + 138870*z**6 + 34601*z**5 + 8822*z**4 - 1780*z**3 + 1302*z**2 - 403*z + 53)/(4*z**2*(z - 1)**11)'}, '1': {'one|0': '(44010*z**11 - 608451*z**10 + 669583*z**9 + 1616494*z**8 - 744006*z**7 + 342600*z**6 - 3063324*z**5 + 58622*z**4 + 1528556*z**3 + 120251*z**2 - 23315*z - 1500)/(1920*z**3*(z - 1)**4)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(31*z**7 + 2736*z**6 + 21377*z**5 + 39614*z**4 - 7307*z**3 - 14070*z**2 - 2521*z - 100)/(256*z**3*(z - 1)**3)', 'LM|0': '-(477*z**8 + 290*z**7 - 4722*z**6 + 1432*z**5 + 34518*z**4 + 12361*z**3 - 3533*z**2 - 1011*z - 52)/(16*z**2*(z - 1)**3)'}}, 'H': {'0': {'one|0': '-(271319*z**26 + 786108*z**25 - 3106618*z**24 - 8574554*z**23 + 14284721*z**22 - 80605302*z**21 - 1856915452*z**20 - 14931681418*z**19 - 80399988052*z**18 - 309211190994*z**17 - 864732668804*z**16 - 1810008667316*z**15 - 2861810776990*z**14 - 3484020513228*z**13 - 3254276981208*z**12 - 2350673923812*z**11 - 1290179560657*z**10 - 540315839576*z**9 - 165642586882*z**8 - 37543936050*z**7 - 5739157299*z**6 - 577041086*z**5 - 41682076*z**4 - 5131602*z**3 + 1567598*z**2 + 805230*z + 10800)/(7680*z*(z - 1)**10*(z + 1)**11)', 'U|0': '-(z + 1)*(z**2 - 10*z + 1)*(1660*z**6 - 4606*z**5 + 4578*z**4 - 1051*z**3 - 2558*z**2 + 171*z - 546)/(256*z*(z - 1)**3)', 'AA|0': '15*(z + 1)**2*(z**2 - 10*z + 1)**2*(2*z**2 + 17*z + 2)/(1024*z**2*(z - 1)**3)', 'ULM|0': '15*(z + 1)*(z**2 - 10*z + 1)*(11*z**6 - 2*z**5 - 60*z**3 - 2*z + 11)/(64*z**2*(z - 1)**3)', 'LM2|0': '-15*(33*z**6 - 6*z**5 + 8*z**4 - 112*z**3 + 8*z**2 - 6*z + 33)/(8*z*(z - 1)**3)', 'LM|0': '(1458*z**17 + 4430*z**16 - 114357*z**15 + 584407*z**14 - 1566578*z**13 + 1742502*z**12 - 9077367*z**11 - 34972731*z**10 - 94779784*z**9 - 96518872*z**8 - 36794843*z**7 - 4087159*z**6 - 3324290*z**5 + 1471526*z**4 - 531241*z**3 + 102827*z**2 - 3750*z - 1458)/(256*z**3*(z - 1)**10)', 'LG|0': '-(z + 1)*(1458*z**16 + 3588*z**15 - 127233*z**14 + 785448*z**13 - 2656962*z**12 + 7564688*z**11 + 2004897*z**10 + 72212676*z**9 + 118288160*z**8 + 72212676*z**7 + 2004897*z**6 + 7564688*z**5 - 2656962*z**4 + 785448*z**3 - 127233*z**2 + 3588*z + 1458)/(256*z**3*(z - 1)**10)', 'DZ|0': '-15*(44*z**14 - 360*z**13 + 1318*z**12 - 2492*z**11 + 10876*z**10 + 31230*z**9 + 143655*z**8 + 210700*z**7 + 142365*z**6 + 33314*z**5 + 8788*z**4 - 1052*z**3 + 658*z**2 - 180*z + 22)/(8*z*(z - 1)**11)', 'DN|0': '-15*(11*z**14 - 90*z**13 + 332*z**12 - 312*z**11 + 7420*z**10 + 35756*z**9 + 138420*z**8 + 215812*z**7 + 138420*z**6 + 35756*z**5 + 7420*z**4 - 312*z**3 + 332*z**2 - 90*z + 11)/(4*z*(z - 1)**11)'}, '1': {'one|0': '-(2190*z**10 - 24502*z**9 + 63946*z**8 - 55521*z**7 + 60385*z**6 + 181480*z**5 - 384048*z**4 + 124779*z**3 + 53431*z**2 - 1260*z - 720)/(640*z**2*(z - 1)**4)', 'U|0': '-3*(z + 1)*(z**2 - 10*z + 1)*(46*z**5 + 553*z**4 + 1528*z**3 - 1251*z**2 - 548*z - 48)/(256*z**2*(z - 1)**3)', 'LM|0': '3*(33*z**7 + 10*z**6 - 158*z**5 + 162*z**4 + 576*z**3 - 172*z**2 - 157*z - 14)/(16*z*(z - 1)**3)'}}}, 'C_E2 a2b^2': {'A': {'0': {'one|0': '-15*(154*z**6 + 3791*z**5 + 21800*z**4 + 39300*z**3 + 21800*z**2 + 3791*z + 154)/(3584*z**3)'}}, 'B': {'0': {'one|0': '-15*(14*z**6 + 711*z**5 + 5980*z**4 + 12700*z**3 + 5980*z**2 + 711*z + 14)/(3584*z**3)'}}, 'C': {'0': {'one|1': '(14670*z**8 - 48149*z**7 + 54889*z**6 - 4061*z**5 - 22001*z**4 + 6949*z**3 + 223*z**2 + 45*z - 45)/(32*z**2*(z - 1)**3)', 'U|1': '(-15*z - 15)*(z**2 - 10*z + 1)*(3*z**4 + 26*z**3 + 96*z**2 + 26*z + 3)/(64*z**2*(z - 1)**2)', 'LM|1': '(-795*z**5 - 270*z**4 + 705*z**3 + 2160*z**2 + 465*z + 45)/(4*z*(z - 1)**2)', 'one|0': '(-3080700*z**23 + 28571580*z**22 + 68800628*z**21 - 151736143*z**20 - 208353888*z**19 + 649306172*z**18 + 187723952*z**17 - 4124968429*z**16 - 15569783756*z**15 - 56846001880*z**14 - 156506398716*z**13 - 287435955110*z**12 - 356927337028*z**11 - 325641740952*z**10 - 213665294132*z**9 - 101545946122*z**8 - 33695778792*z**7 - 7743673956*z**6 - 1398289384*z**5 - 188679995*z**4 + 30778196*z**3 + 14378460*z**2 - 845580*z + 1575)/(53760*z**3*(z - 1)**7*(z + 1)**9)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(14670*z**7 - 33479*z**6 + 24533*z**5 + 19553*z**4 - 5912*z**3 - 2427*z**2 - 3123*z + 45)/(512*z**3*(z - 1)**2)', 'AA|0': '-15*(z + 1)**2*(z**2 - 10*z + 1)**2*(3*z**4 + 26*z**3 + 96*z**2 + 26*z + 3)/(2048*z**4*(z - 1)**2)', 'ULM|0': '(-15*z - 15)*(z**2 - 10*z + 1)*(53*z**6 + 15*z**5 - 78*z**4 - 288*z**3 - 78*z**2 + 15*z + 53)/(128*z**3*(z - 1)**2)', 'LM2|0': '(2385*z**6 + 855*z**5 - 1950*z**4 - 7200*z**3 - 1950*z**2 + 855*z + 2385)/(16*z**2*(z - 1)**2)', 'LM|0': '(-196735*z**13 + 1358196*z**12 - 4099284*z**11 + 6938222*z**10 - 5848808*z**9 + 4682937*z**8 + 11962524*z**7 + 6123236*z**6 + 3097143*z**5 + 3000228*z**4 - 2909232*z**3 + 1821750*z**2 - 624232*z + 95655)/(448*z**3*(z - 1)**7)', 'LG|0': '(z + 1)*(7220*z**12 - 59646*z**11 + 222327*z**10 - 510112*z**9 + 713582*z**8 - 1269302*z**7 - 22538*z**6 - 1269302*z**5 + 713582*z**4 - 510112*z**3 + 222327*z**2 - 59646*z + 7220)/(32*z**3*(z - 1)**7)', 'DZ|0': '(330*z**10 + 3660*z**9 + 28200*z**8 + 95370*z**7 + 196815*z**6 + 98370*z**5 + 30465*z**4 - 6075*z**3 + 10125*z**2 - 4455*z + 795)/(8*z**2*(z - 1)**8)', 'DN|0': '(795*z**12 - 4455*z**11 + 8835*z**10 - 18135*z**9 - 42615*z**8 - 216120*z**7 - 363810*z**6 - 216120*z**5 - 42615*z**4 - 18135*z**3 + 8835*z**2 - 4455*z + 795)/(8*z**2*(z - 1)**8)', 'DO|0': '(-15*z - 15)*(z**2 - 10*z + 1)*(53*z**3 + 74*z**2 + 53*z + 5)/(64*z*(z - 1))', 'pi2|0': '(-265*z**10 + 1485*z**9 - 3375*z**8 + 2025*z**7 - 10155*z**6 - 32790*z**5 - 65605*z**4 - 31790*z**3 - 9400*z**2 - 1220*z - 110)/(8*(z - 1)**8)', 'K2|0': '(-282240*z**6 + 896432*z**5 + 9289925*z**4 + 12831218*z**3 - 18641684*z**2 - 25664306*z + 28021855)/(86016*z**3)', 'E2|0': '(-27457375*z**6 + 10541072*z**5 + 10353559*z**4 - 11988112*z**3 + 10353559*z**2 + 10541072*z - 27457375)/(86016*z**3*(z - 1))', 'KE|0': '(564480*z**7 + 12051901*z**6 - 17932765*z**5 - 220528*z**4 + 44462814*z**3 - 17557739*z**2 - 63944993*z + 55479230)/(86016*z**3*(z - 1))'}}, 'D': {'0': {'one|1': '-(-2190*z**7 + 7474*z**6 - 9536*z**5 + 4029*z**4 + 4569*z**3 - 1821*z**2 - 35*z + 30)/(32*z*(z - 1)**3)', 'U|1': '-(15*z + 15)*(z**2 - 10*z + 1)*(2*z**2 + 17*z + 2)/(64*z*(z - 1)**2)', 'LM|1': '-(165*z**4 - 30*z**3 + 45*z**2 - 450*z - 45)/(4*(z - 1)**2)', 'one|0': '-(459900*z**22 - 272725*z**21 - 8149108*z**20 - 10815987*z**19 + 10463728*z**18 - 2431492*z**17 + 57006948*z**16 + 2089990044*z**15 + 15305811316*z**14 + 60280545330*z**13 + 158473424436*z**12 + 281569444910*z**11 + 358238713068*z**10 + 325474449732*z**9 + 215289483092*z**8 + 100868819292*z**7 + 33901892192*z**6 + 7773913691*z**5 + 1233720624*z**4 + 127837645*z**3 + 1993684*z**2 - 1931640*z - 64680)/(53760*z**2*(z - 1)**7*(z + 1)**9)', 'U|0': '-(-z - 1)*(z**2 - 10*z + 1)*(2190*z**6 - 5284*z**5 + 4849*z**4 + 339*z**3 - 3086*z**2 - 121*z - 567)/(512*z**2*(z - 1)**2)', 'AA|0': '-15*(z + 1)**2*(z**2 - 10*z + 1)**2*(2*z**2 + 17*z + 2)/(2048*z**3*(z - 1)**2)', 'ULM|0': '-(15*z + 15)*(z**2 - 10*z + 1)*(11*z**6 - 2*z**5 - 60*z**3 - 2*z + 11)/(128*z**3*(z - 1)**2)', 'LM2|0': '-(-495*z**6 + 90*z**5 - 120*z**4 + 1680*z**3 - 120*z**2 + 90*z - 495)/(16*z**2*(z - 1)**2)', 'LM|0': '-(27895*z**13 - 195391*z**12 + 591143*z**11 - 1041863*z**10 + 343497*z**9 - 2930193*z**8 - 10000480*z**7 - 8485120*z**6 - 3029607*z**5 - 894817*z**4 + 422153*z**3 - 292649*z**2 + 98007*z - 14175)/(448*z**3*(z - 1)**7)', 'LG|0': '-(-z - 1)*(980*z**12 - 7936*z**11 + 29257*z**10 - 73522*z**9 + 34142*z**8 - 459842*z**7 - 860558*z**6 - 459842*z**5 + 34142*z**4 - 73522*z**3 + 29257*z**2 - 7936*z + 980)/(32*z**3*(z - 1)**7)', 'DZ|0': '-(-210*z**10 - 4140*z**9 - 25800*z**8 - 101565*z**7 - 190905*z**6 - 98895*z**5 - 30135*z**4 + 150*z**3 - 2955*z**2 + 1020*z - 165)/(8*z**2*(z - 1)**8)', 'DN|0': '-(-165*z**12 + 1020*z**11 - 2265*z**10 + 12990*z**9 + 43185*z**8 + 218220*z**7 + 361230*z**6 + 218220*z**5 + 43185*z**4 + 12990*z**3 - 2265*z**2 + 1020*z - 165)/(8*z**2*(z - 1)**8)', 'DO|0': '-(15*z + 15)*(z**2 - 10*z + 1)*(11*z**3 + 9*z**2 + 14*z + 1)/(64*z*(z - 1))', 'pi2|0': '-(55*z**10 - 340*z**9 + 985*z**8 - 50*z**7 + 10045*z**6 + 32965*z**5 + 63635*z**4 + 33855*z**3 + 8600*z**2 + 1380*z + 70)/(8*(z - 1)**8)', 'K2|0': '-(622012*z**5 - 328331*z**4 + 968713*z**3 - 1267153*z**2 + 5578631*z - 2348272)/(43008*z**3)', 'E2|0': '-(2348272*z**6 - 5648519*z**5 - 983476*z**4 - 3989354*z**3 - 983476*z**2 - 5648519*z + 2348272)/(43008*z**3*(z - 1))', 'KE|0': '-(-1209080*z**6 + 2009951*z**5 - 1182748*z**4 + 1823130*z**3 - 2655092*z**2 + 6787711*z - 2348272)/(21504*z**3*(z - 1))'}}, 'E': {'1': {'one|0': '(-44010*z**10 + 520431*z**9 - 280825*z**8 - 1271614*z**7 - 1200720*z**6 - 1897546*z**5 + 1782452*z**4 + 1657482*z**3 + 96590*z**2 - 25825*z - 1695)/(7680*z**4*(z - 1)**2)', 'U|0': '(-z - 1)*(z**2 - 10*z + 1)*(31*z**7 + 2723*z**6 + 21197*z**5 + 38617*z**4 - 9743*z**3 - 15067*z**2 - 2701*z - 113)/(1024*z**4*(z - 1)**2)', 'LM|0': '(477*z**8 + 449*z**7 - 3650*z**6 + 2110*z**5 + 32950*z**4 + 8735*z**3 - 4848*z**2 - 1214*z - 65)/(64*z**3*(z - 1)**2)'}}, 'F': {'1': {'one|0': '-(2190*z**9 - 20122*z**8 + 49490*z**7 - 39149*z**6 + 66949*z**5 + 229222*z**4 - 184448*z**3 - 53277*z**2 + 2155*z + 750)/(2560*z**3*(z - 1)**2)', 'U|0': '-(3*z + 3)*(z**2 - 10*z + 1)*(46*z**5 + 551*z**4 + 1499*z**3 - 1357*z**2 - 577*z - 50)/(1024*z**3*(z - 1)**2)', 'LM|0': '-(-99*z**7 - 63*z**6 + 282*z**5 - 492*z**4 - 1686*z**3 + 1056*z**2 + 615*z + 51)/(64*z**2*(z - 1)**2)'}}, 'G': {'0': {'one|0': '(-480480*z**28 + 7073367*z**27 + 16286606*z**26 - 68043522*z**25 - 133979246*z**24 + 308255753*z**23 + 462133588*z**22 - 2728121412*z**21 - 16785288268*z**20 - 79463510412*z**19 - 305490838554*z**18 - 865480939620*z**17 - 1810669224982*z**16 - 2867710435502*z**15 - 3472855256664*z**14 - 3266969188712*z**13 - 2342062810872*z**12 - 1294934591297*z**11 - 536915160886*z**10 - 166409674122*z**9 - 37557289610*z**8 - 5929991931*z**7 - 588106268*z**6 - 61761860*z**5 - 27564924*z**4 + 2070*z**3 + 4673250*z**2 + 1029600*z + 1710)/(7680*z**3*(z - 1)**10*(z + 1)**11)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(8008*z**8 - 15364*z**7 - 385*z**6 + 15050*z**5 + 5447*z**4 - 13242*z**3 - 4807*z**2 - 3180*z + 45)/(256*z**3*(z - 1)**3)', 'AA|0': '-15*(z + 1)**2*(z**2 - 10*z + 1)**2*(3*z**4 + 26*z**3 + 96*z**2 + 26*z + 3)/(1024*z**4*(z - 1)**3)', 'ULM|0': '(-15*z - 15)*(z**2 - 10*z + 1)*(53*z**6 + 15*z**5 - 78*z**4 - 288*z**3 - 78*z**2 + 15*z + 53)/(64*z**3*(z - 1)**3)', 'LM2|0': '(2385*z**6 + 855*z**5 - 1950*z**4 - 7200*z**3 - 1950*z**2 + 855*z + 2385)/(8*z**2*(z - 1)**3)', 'LM|0': '(-48812*z**17 + 366904*z**16 - 1164887*z**15 + 1852925*z**14 - 1083838*z**13 + 366954*z**12 + 5423283*z**11 + 43390359*z**10 + 82643292*z**9 + 106320300*z**8 + 33327399*z**7 + 4096547*z**6 + 2317490*z**5 + 1012874*z**4 - 1712211*z**3 + 1031545*z**2 - 315188*z + 40344)/(256*z**4*(z - 1)**10)', 'LG|0': '(z + 1)*(40332*z**16 - 349580*z**15 + 1287875*z**14 - 2418872*z**13 + 1748990*z**12 + 3975120*z**11 + 4058909*z**10 + 69788916*z**9 + 121601900*z**8 + 69788916*z**7 + 4058909*z**6 + 3975120*z**5 + 1748990*z**4 - 2418872*z**3 + 1287875*z**2 - 349580*z + 40332)/(256*z**4*(z - 1)**10)', 'DZ|0': '(3180*z**14 - 24180*z**13 + 77730*z**12 - 128520*z**11 + 240300*z**10 + 432720*z**9 + 2169945*z**8 + 3134940*z**7 + 2177415*z**6 + 455250*z**5 + 177240*z**4 - 60960*z**3 + 38730*z**2 - 12090*z + 1590)/(8*z**2*(z - 1)**11)', 'DN|0': '(795*z**14 - 6045*z**13 + 19530*z**12 - 26700*z**11 + 132330*z**10 + 519015*z**9 + 2083050*z**8 + 3239340*z**7 + 2083050*z**6 + 519015*z**5 + 132330*z**4 - 26700*z**3 + 19530*z**2 - 6045*z + 795)/(4*z**2*(z - 1)**11)'}, '1': {'one|0': '(44010*z**11 - 608451*z**10 + 669583*z**9 + 1616494*z**8 - 744006*z**7 + 342600*z**6 - 3063324*z**5 + 58622*z**4 + 1528556*z**3 + 120251*z**2 - 23315*z - 1500)/(1920*z**3*(z - 1)**4)', 'U|0': '(z + 1)*(z**2 - 10*z + 1)*(31*z**7 + 2736*z**6 + 21377*z**5 + 39614*z**4 - 7307*z**3 - 14070*z**2 - 2521*z - 100)/(256*z**3*(z - 1)**3)', 'LM|0': '(-477*z**8 - 290*z**7 + 4722*z**6 - 1432*z**5 - 34518*z**4 - 12361*z**3 + 3533*z**2 + 1011*z + 52)/(16*z**2*(z - 1)**3)'}}, 'H': {'0': {'one|0': '-(-271319*z**26 - 786108*z**25 + 3106618*z**24 + 8574554*z**23 - 14284721*z**22 + 80605302*z**21 + 1856915452*z**20 + 14931681418*z**19 + 80399988052*z**18 + 309211190994*z**17 + 864732668804*z**16 + 1810008667316*z**15 + 2861810776990*z**14 + 3484020513228*z**13 + 3254276981208*z**12 + 2350673923812*z**11 + 1290179560657*z**10 + 540315839576*z**9 + 165642586882*z**8 + 37543936050*z**7 + 5739157299*z**6 + 577041086*z**5 + 41682076*z**4 + 5131602*z**3 - 1567598*z**2 - 805230*z - 10800)/(7680*z*(z - 1)**10*(z + 1)**11)', 'U|0': '-(-z - 1)*(z**2 - 10*z + 1)*(1660*z**6 - 4606*z**5 + 4578*z**4 - 1051*z**3 - 2558*z**2 + 171*z - 546)/(256*z*(z - 1)**3)', 'AA|0': '-15*(z + 1)**2*(z**2 - 10*z + 1)**2*(2*z**2 + 17*z + 2)/(1024*z**2*(z - 1)**3)', 'ULM|0': '-(15*z + 15)*(z**2 - 10*z + 1)*(11*z**6 - 2*z**5 - 60*z**3 - 2*z + 11)/(64*z**2*(z - 1)**3)', 'LM2|0': '-(-495*z**6 + 90*z**5 - 120*z**4 + 1680*z**3 - 120*z**2 + 90*z - 495)/(8*z*(z - 1)**3)', 'LM|0': '-(1458*z**17 + 4430*z**16 - 114357*z**15 + 584407*z**14 - 1566578*z**13 + 1742502*z**12 - 9077367*z**11 - 34972731*z**10 - 94779784*z**9 - 96518872*z**8 - 36794843*z**7 - 4087159*z**6 - 3324290*z**5 + 1471526*z**4 - 531241*z**3 + 102827*z**2 - 3750*z - 1458)/(256*z**3*(z - 1)**10)', 'LG|0': '-(-z - 1)*(1458*z**16 + 3588*z**15 - 127233*z**14 + 785448*z**13 - 2656962*z**12 + 7564688*z**11 + 2004897*z**10 + 72212676*z**9 + 118288160*z**8 + 72212676*z**7 + 2004897*z**6 + 7564688*z**5 - 2656962*z**4 + 785448*z**3 - 127233*z**2 + 3588*z + 1458)/(256*z**3*(z - 1)**10)', 'DZ|0': '-(-660*z**14 + 5400*z**13 - 19770*z**12 + 37380*z**11 - 163140*z**10 - 468450*z**9 - 2154825*z**8 - 3160500*z**7 - 2135475*z**6 - 499710*z**5 - 131820*z**4 + 15780*z**3 - 9870*z**2 + 2700*z - 330)/(8*z*(z - 1)**11)', 'DN|0': '-(-165*z**14 + 1350*z**13 - 4980*z**12 + 4680*z**11 - 111300*z**10 - 536340*z**9 - 2076300*z**8 - 3237180*z**7 - 2076300*z**6 - 536340*z**5 - 111300*z**4 + 4680*z**3 - 4980*z**2 + 1350*z - 165)/(4*z*(z - 1)**11)'}, '1': {'one|0': '-(-2190*z**10 + 24502*z**9 - 63946*z**8 + 55521*z**7 - 60385*z**6 - 181480*z**5 + 384048*z**4 - 124779*z**3 - 53431*z**2 + 1260*z + 720)/(640*z**2*(z - 1)**4)', 'U|0': '-(-3*z - 3)*(z**2 - 10*z + 1)*(46*z**5 + 553*z**4 + 1528*z**3 - 1251*z**2 - 548*z - 48)/(256*z**2*(z - 1)**3)', 'LM|0': '-(99*z**7 + 30*z**6 - 474*z**5 + 486*z**4 + 1728*z**3 - 516*z**2 - 471*z - 42)/(16*z*(z - 1)**3)'}}}}


def _basis():
    a = sp.log((1+w)/(1-w))
    lm,lg = sp.log(1-w*w),sp.log(1+w*w)
    k,e = sp.elliptic_k(w*w),sp.elliptic_e(w*w)
    return {'one':sp.Integer(1),'U':a/w,'LM':lm,'LG':lg,'AA':a*a,
            'ULM':a*lm/w,'ULG':a*lg/w,'LM2':lm*lm,
            'DZ':sp.polylog(2,w*w),'DN':sp.polylog(2,-w*w),
            'DO':(sp.polylog(2,w)-sp.polylog(2,-w))/w,
            'pi2':sp.pi**2,'K2':k*k,'E2':e*e,'KE':k*e}


def _linear_parity(structure):
    """Parity in w of the terms of E..H linear in radiation reaction; the quadratic terms have the other one."""
    return 0 if structure in ['a1b','a2b'] else 1


@lru_cache(maxsize=None)
def _sector_w(structure,label,part=None):
    basis = _basis()
    result = sp.Integer(0)
    for parity,terms in _COEFFICIENTS[structure][label].items():
        if part is not None and (int(parity) == _linear_parity(structure)) != (part == 'lin'):
            continue
        for key,text in terms.items():
            name,logs = key.split('|')
            rational = sp.sympify(text,locals={'z':z}).subs(z,w*w)
            result += sp.pi*w**int(parity)*rational*basis[name]*sp.log(w)**int(logs)
    return result


def _variable(expression,variable):
    if variable == w:
        return expression
    if variable == sigma:
        return expression.subs(w,sp.sqrt((sigma-1)/(sigma+1)))
    return expression.subs(w,(1-sp.sympify(variable))/(1+sp.sympify(variable)))


def sector(structure,label,variable=x,part=None):
    """A..H in the mass decomposition; A..D are conservative, E..H dissipative.

    For E..H, part='lin' or 'quad' gives the part linear or quadratic in radiation reaction."""
    if part is not None and (part not in ['lin','quad'] or label not in list('EFGH')):
        raise ValueError("part must be 'lin' or 'quad', with one of the labels E, F, G, H")
    return _variable(_sector_w(structure,label,part),variable)


def theta4_over_Gamma(structure,part='total',variable=x):
    """A+B delta+nu(C+D delta)+nu/Gamma^2[E+F delta+nu(G+H delta)].

    The parts 'lin' and 'quad' keep the corresponding part of E..H."""
    if part not in PARTS:
        raise ValueError("part must be 'cons', 'lin', 'quad', 'diss', or 'total'")
    select = part if part in ['lin','quad'] else None
    terms = {label:_sector_w(structure,label,select if label in 'EFGH' else None) for label in 'ABCDEFGH'}
    conservative = terms['A']+delta*terms['B']+nu*(terms['C']+delta*terms['D'])
    gamma2 = 1+4*nu*w*w/(1-w*w)
    dissipative = nu/gamma2*(terms['E']+delta*terms['F']+nu*(terms['G']+delta*terms['H']))
    expression = conservative if part=='cons' else conservative+dissipative if part=='total' else dissipative
    return _variable(expression,variable)


def theta4(structure,part='total',variable=x):
    return _variable(sp.sqrt(1+4*nu*w*w/(1-w*w))*theta4_over_Gamma(structure,part,w),variable)


@lru_cache(maxsize=None)
def _numeric(structure,part):
    return sp.lambdify((w,nu,delta),theta4_over_Gamma(structure,part,w),'mpmath',cse=True)


def value(structure,x_value,nu_value,delta_value,part='total',dps=50,over_Gamma=True):
    """Numerical theta_4/Gamma, or theta_4 with over_Gamma=False.

    Exact strings or rationals preserve input precision."""
    import mpmath as mp
    def number(q):
        q=sp.sympify(q)
        return mp.mpf(str(sp.N(q,dps+10)))
    with mp.workdps(dps):
        xx,nn,dd = map(number,(x_value,nu_value,delta_value))
        result = _numeric(structure,part)((1-xx)/(1+xx),nn,dd)
        return +result if over_Gamma else +(mp.sqrt(1+nn*(1-xx)**2/xx)*result)


==> anc/curvature_squared.py <==
"""Curvature-squared, spin-squared couplings in the fourth post-Minkowskian aligned-spin angle.

Worldline couplings of body i (mostly-minus signature, u_i the four-velocity, S_i^2 = -S_i.S_i > 0):

    (G^2 m_i/2) [ C^(2)_{E^2,i} S_i^2 E_{mu nu} E^{mu nu} + C^(0)_{E^2S^2,i} E_{mu a} E_nu^a [S_i^mu S_i^nu]_STF
                + C^(2)_{B^2,i} S_i^2 B_{mu nu} B^{mu nu} + C^(0)_{B^2S^2,i} B_{mu a} B_nu^a [S_i^mu S_i^nu]_STF ],

E_{mu nu} = R_{mu a nu b} u^a u^b,  B_{mu nu} = (1/2) eps_{a b g mu} R^{a b}_{d nu} u^g u^d.  The electric pair is the
normalization of arXiv:2210.09176 (C^(2) from C_{E^2} = C^(0) + C^(2) S^2/(G^2 m^4)); C^(0)_{E^2S^2} and C^(0)_{B^2S^2}
equal C_{E^2S^2}, C_{B^2S^2} of arXiv:2209.09235.  All four vanish for Kerr black holes.

At O(G^4) only the leading insertion contributes (two linearized curvatures of the companion on straight lines). The
contribution is conservative and has no logarithms.  Conventions as in closed_forms.py: theta = sum_n theta_n (G M/b)^n,
b covariant, a_i = S_i/m_i, labels a1b = a_1/b, a2b = a_2/b, sigma = u1.u2 = (1 + x^2)/(2 x), w = (1 - x)/(1 + x),
nu = m1 m2/M^2, delta = (m2 - m1)/M, Gamma = sqrt(1 + 2 nu (sigma - 1)), and

    theta^(4)_S/Gamma = A + B delta + nu (C + D delta) + (nu/Gamma^2) [E + F delta + nu (G + H delta)].

Structures: 'CEE1 a1b^2' = C^(2)_{E^2,1} (a1/b)^2, 'CEES1 a1b^2' = C^(0)_{E^2S^2,1} (a1/b)^2, 'CBB1 a1b^2',
'CBBS1 a1b^2' (magnetic), and the body-2 structures 'CEE2 a2b^2', ... .  For body 1, theta^(4)_S/Gamma =
nu (1 - delta)/2 f(sigma), i.e. C = f/2, D = -f/2 and A = B = E = ... = H = 0; for body 2, D = +f/2.
"""
from functools import lru_cache

import sympy as sp

x, w, z, sigma = sp.symbols('x w z sigma', positive=True)
nu, delta = sp.symbols('nu delta', real=True)
COUPLINGS = ['CEE', 'CEES', 'CBB', 'CBBS']
STRUCTURES = ['CEE1 a1b^2', 'CEES1 a1b^2', 'CBB1 a1b^2', 'CBBS1 a1b^2',
              'CEE2 a2b^2', 'CEES2 a2b^2', 'CBB2 a2b^2', 'CBBS2 a2b^2']
PARTS = ['cons', 'lin', 'quad', 'diss', 'total']
LABELS = list('ABCDEFGH')

# f(sigma) with theta^(4)_S/Gamma = nu (1 - delta)/2 f(sigma) for the body-1 structure
_F_SIGMA = {
    'CEE': '45*pi*(35*sigma**4 - 30*sigma**2 + 11)/(128*(sigma**2 - 1))',
    'CEES': '-15*pi*(35*sigma**4 - 70*sigma**2 + 19)/(256*(sigma**2 - 1))',
    'CBB': '225*pi*(7*sigma**2 + 1)/128',
    'CBBS': '-75*pi*(7*sigma**2 + 1)/256',
}


def f_sigma(coupling):
    """f(sigma) of one coupling: 'CEE', 'CEES', 'CBB' or 'CBBS'."""
    if coupling not in _F_SIGMA:
        raise ValueError('coupling must be one of %s' % COUPLINGS)
    return sp.sympify(_F_SIGMA[coupling], locals={'sigma': sigma})


def _split(structure):
    if structure not in STRUCTURES:
        raise ValueError('structure must be one of %s' % STRUCTURES)
    name = structure.split()[0]
    return name[:-1], int(name[-1])


@lru_cache(maxsize=None)
def _sector_sigma(structure, label):
    if label not in LABELS:
        raise ValueError('label must be one of A..H')
    coupling, body = _split(structure)
    f = f_sigma(coupling)
    if label == 'C':
        return f / 2
    if label == 'D':
        return f / 2 if body == 2 else -f / 2
    return sp.Integer(0)


def _variable(expression, variable):
    """expression in sigma -> sigma, w (sigma = (1 + w^2)/(1 - w^2)), x or a number (sigma = (1 + x^2)/(2 x))."""
    if variable == sigma:
        return sp.factor(expression)
    if variable == w:
        return sp.factor(expression.subs(sigma, (1 + w**2) / (1 - w**2)))
    v_ = sp.sympify(variable)
    out = expression.subs(sigma, (1 + v_**2) / (2 * v_))
    return sp.factor(out) if out.free_symbols else out


def sector(structure, label, variable=x, part=None):
    """A..H in the mass decomposition; only C and D are nonzero (conservative).

    part='lin' or 'quad' with E..H is accepted for compatibility with closed_forms.py and returns 0."""
    if part is not None and (part not in ['lin', 'quad'] or label not in list('EFGH')):
        raise ValueError("part must be 'lin' or 'quad', with one of the labels E, F, G, H")
    return _variable(_sector_sigma(structure, label), variable)


def theta4_over_Gamma(structure, part='total', variable=x):
    """A + B delta + nu (C + D delta) + nu/Gamma^2 [E + F delta + nu (G + H delta)]; the dissipative parts vanish."""
    if part not in PARTS:
        raise ValueError("part must be 'cons', 'lin', 'quad', 'diss', or 'total'")
    if part in ['lin', 'quad', 'diss']:
        return sp.Integer(0)
    t = {label: _sector_sigma(structure, label) for label in 'ABCD'}
    return _variable(t['A'] + delta * t['B'] + nu * (t['C'] + delta * t['D']), variable)


def theta4(structure, part='total', variable=x):
    return _variable(sp.sqrt(1 + 2 * nu * (sigma - 1)) * theta4_over_Gamma(structure, part, sigma), variable)


def combined(variable=sigma):
    """theta^(4)/Gamma of the curvature-squared couplings: sum over the eight structures with symbols
    CEE1, CEES1, CBB1, CBBS1, CEE2, CEES2, CBB2, CBBS2 and a1b, a2b."""
    a1b, a2b = sp.symbols('a1b a2b')
    total = sp.Integer(0)
    for structure in STRUCTURES:
        coupling, body = _split(structure)
        coefficient = sp.Symbol(coupling + str(body))
        total += coefficient * (a1b if body == 1 else a2b)**2 * theta4_over_Gamma(structure, 'cons', sigma)
    return _variable(total, variable)


@lru_cache(maxsize=None)
def _numeric(structure, part):
    return sp.lambdify((sigma, nu, delta), theta4_over_Gamma(structure, part, sigma), 'mpmath')


def value(structure, x_value, nu_value, delta_value, part='total', dps=50, over_Gamma=True):
    """Numerical theta_4/Gamma, or theta_4 with over_Gamma=False (same interface as closed_forms.value).

    Exact strings or rationals preserve input precision."""
    import mpmath as mp

    def number(q):
        q = sp.sympify(q)
        return mp.mpf(str(sp.N(q, dps + 10)))
    with mp.workdps(dps):
        xx, nn, dd = map(number, (x_value, nu_value, delta_value))
        result = mp.mpf(_numeric(structure, part)((1 + xx**2) / (2 * xx), nn, dd))
        return +result if over_Gamma else +(mp.sqrt(1 + nn * (1 - xx)**2 / xx) * result)


==> anc/evaluate_complete_angle.py <==
#!/usr/bin/env python3
"""Evaluate the complete physical fourth-PM contribution for aligned spins.

Run: cd anc && python3 evaluate_complete_angle.py

The exported cf.value returns theta^(4)_S/Gamma for a *single* spin
structure. This example assembles all eight structures, restores Gamma,
and multiplies by (G M/b)^4. It is a fourth-order PM *contribution*, not
an all-orders scattering angle or an EOB prediction.
"""
from pathlib import Path
import sys
import mpmath as mp

sys.path.insert(0, str(Path(__file__).resolve().parent))
import closed_forms as cf


def evaluate(x, delta, gm_over_b, chi1, chi2, ce1, ce2, dps=35):
    """Use exact string/fraction arguments; spins are chi_i=S_i/(G m_i^2)."""
    def n(value):
        return mp.mpf(value) if '/' not in str(value) else (
            mp.mpf(str(value).split('/')[0]) / mp.mpf(str(value).split('/')[1])
        )

    with mp.workdps(dps):
        x, delta, g, chi1, chi2, ce1, ce2 = map(n, (x, delta, gm_over_b, chi1, chi2, ce1, ce2))
        if not (0 < x < 1 and -1 < delta < 1 and g > 0):
            raise ValueError('Require 0<x<1, -1<delta<1, and GM/b>0')
        nu = (1-delta**2)/4
        sigma = (1+x*x)/(2*x)
        gamma = mp.sqrt(1+2*nu*(sigma-1))
        # a_i/b = chi_i * (GM/b) * (m_i/M), consistent with m1/M=(1-delta)/2
        a1b = chi1*g*(1-delta)/2
        a2b = chi2*g*(1+delta)/2
        weights = {
            '1': mp.mpf(1),
            'a1b': a1b,
            'a2b': a2b,
            'a1b^2': a1b**2,
            'a1b a2b': a1b*a2b,
            'a2b^2': a2b**2,
            'C_E1 a1b^2': ce1*a1b**2,
            'C_E2 a2b^2': ce2*a2b**2,
        }
        numerical = {structure: cf.value(structure, x, nu, delta, part='total', dps=dps)
                     for structure in cf.STRUCTURES}
        theta4_coefficient = gamma*sum(weights[key]*numerical[key] for key in cf.STRUCTURES)
        spin2 = gamma*sum(weights[key]*numerical[key] for key in cf.STRUCTURES[3:])
        return {'nu': +nu, 'sigma': +sigma, 'Gamma': +gamma,
                'theta4_coefficient': +theta4_coefficient,
                'theta_4PM_rad': +(g**4*theta4_coefficient),
                'theta_4PM_degrees': +(g**4*theta4_coefficient*180/mp.pi),
                'theta_4PM_S2_degrees': +(g**4*spin2*180/mp.pi)}


if __name__ == '__main__':
    vals = evaluate('1/2', '2/5', '1/10', '3/10', '-2/5', '1/3', '-1/5')
    for key, val in vals.items():
        print('%-24s %s' % (key, mp.nstr(val, 19)))


==> anc/nr_comparison.txt <==
Values of the runs shown in the figure that compares with numerical relativity. Angles in degrees.

Equal-mass black holes, chi_i = S_i/(G m_i^2). Each model is evaluated with the exact initial conditions of the
run. "new" means that the coefficient of G^4 S^2 implied by the model is replaced by the computed one; all other
inputs are the same in the two columns of a model. PM is the angle expanded through fourth order. NR is the
simulation, with its lower and upper error; for SpEC it is the mean of the two black-hole angles. In (a) the
angle of the nonspinning run is subtracted and the errors are propagated through the subtraction.

(a) SpEC, opposite spins chi_1 = -chi_2 = chi: theta(chi) - theta(0)
E/M = 1.055, L/(G M^2) = 1.295 (nominal values of the sequence)
chi           NR            error -       error +       SEOB-PM       SEOB-PM, new  w_eob         w_eob, new    PM            PM, new
0.100000022   -0.010267     0.010077      0.010338      -0.020564     -0.005671     -0.028136     -0.007757     -0.002105     -0.002773
0.199999958   -0.041520     0.012313      0.013443      -0.062042     -0.002487     -0.091642     -0.010175     -0.005222     -0.007896
0.299999862   -0.084690     0.015347      0.016715      -0.127799     0.006140      -0.193922     -0.010783     -0.009841     -0.015856
0.399999045   -0.153292     0.018304      0.020299      -0.209843     0.028178      -0.326698     -0.001434     -0.014738     -0.025432
0.499993721   -0.278025     0.021480      0.024269      -0.351554     0.019801      -0.532227     -0.025207     -0.024010     -0.040716

(b) SpEC, equal spins chi_1 = chi_2 = chi: theta
E/M = 1.055, L/(G M^2) = 1.295 (nominal values of the sequence)
chi           NR            error -       error +       SEOB-PM       SEOB-PM, new  w_eob         w_eob, new    PM            PM, new
0.099999995   186.111034    0.005021      0.004814      189.649169    189.794954    188.939137    189.010595    125.759535    125.821470
0.199999931   170.712100    0.007841      0.006896      172.491488    172.882988    170.908733    171.097264    122.070172    122.321097
0.299999894   158.656023    0.010530      0.008686      159.457403    160.098775    157.583587    157.889795    118.484573    119.056430
0.400001192   148.874839    0.013195      0.010451      149.054956    149.932010    147.109729    147.525685    115.006235    116.036030
0.499975078   140.713440    0.015993      0.012071      140.470497    141.566536    138.547534    139.063276    111.645509    113.274504
0.600170430   133.738162    0.018915      0.013882      133.240500    134.555396    131.329913    131.945498    108.355422    110.743818

(c) ETK, equal spins chi_1 = chi_2 = chi: theta
E/M = 1.0227, L/(G M^2) = 1.1456 (nominal values of the sequence)
chi           NR            error -       error +       SEOB-PM       SEOB-PM, new  w_eob         w_eob, new    PM            PM, new
0.100000000   202.608000    0.002000      0.388000      202.567772    202.645000    202.122829    202.151510    140.802298    140.848290
0.150000000   194.542000    0.001000      0.183000      194.358280    194.502348    193.653320    193.706684    139.078468    139.182258
0.200000000   187.838000    0.141000      0.020000      187.201779    187.418611    186.342378    186.422579    137.376555    137.561692
0.300000000   176.586000    0.653000      0.001000      175.194286    175.560527    174.197415    174.332641    134.036896    134.456432
0.400000000   167.545000    0.947000      0.002000      165.415263    165.927691    164.394012    164.582791    130.781256    131.533039
0.600000000   154.139000    1.443000      0.005000      150.180493    150.967315    149.227661    149.514839    124.520356    126.241826
0.800000000   145.357000    1.528000      0.006000      138.644597    139.690157    137.792198    138.167188    118.587642    121.711533


==> anc/radiated_angular_momentum.py <==
"""Angular momentum radiated at third post-Minkowskian order, quadratic order in aligned spins.

J_rad^(3) = -(E_rad^(3) J + pi G^3 m1^2 m2^2 X/b^2)/E, and the quadratic-spin part of X is
M sum_S X_S S with X_S = A + B delta. sigma=u1.u2, delta=(m2-m1)/(m1+m2), and C_E=0 for Kerr.
"""
import sympy as sp

sigma = sp.Symbol('sigma', positive=True)
delta = sp.Symbol('delta', real=True)
STRUCTURES = ['a1b^2', 'a1b a2b', 'a2b^2', 'C_E1 a1b^2', 'C_E2 a2b^2']
# AC = arccosh(sigma), LG = log((sigma + 1)/2)
_EXPRESSIONS = {
    'a1b^2': {
        'A': '3*AC*sigma*sqrt(sigma**2 - 1)*(2*sigma**2 - 3)*(119*sigma**5 - 620*sigma**4 - 238*sigma**3 + 648*sigma**2 + 87*sigma - 92)/(32*(sigma - 1)**3*(sigma + 1)**3) - 3*LG*(119*sigma**6 - 361*sigma**5 - 718*sigma**4 - 746*sigma**3 + 2147*sigma**2 - 669*sigma + 36)/(16*(sigma - 1)*(sigma + 1)**2) - (315*sigma**8 + 7280*sigma**7 - 63600*sigma**6 + 13180*sigma**5 + 183342*sigma**4 - 274184*sigma**3 + 311688*sigma**2 - 218212*sigma + 45951)/(640*(sigma - 1)**2*(sigma + 1)**2)',
        'B': '-21*AC*sigma*sqrt(sigma**2 - 1)*(2*sigma**2 - 3)*(3*sigma**3 - 20*sigma**2 - 3*sigma + 4)/(32*(sigma - 1)**2*(sigma + 1)**2) + 3*LG*(21*sigma**5 - 78*sigma**4 - 240*sigma**3 - 334*sigma**2 + 139*sigma - 4)/(16*(sigma + 1)**2) - (315*sigma**7 - 805*sigma**6 + 14075*sigma**5 + 13575*sigma**4 - 33483*sigma**3 + 11517*sigma**2 - 35115*sigma + 16481)/(640*(sigma - 1)*(sigma + 1)**2)',
    },
    'a1b a2b': {
        'A': '3*AC*sigma*sqrt(sigma**2 - 1)*(2*sigma**2 - 3)*(7*sigma**5 - 40*sigma**4 - 14*sigma**3 + 42*sigma**2 + 5*sigma - 6)/((sigma - 1)**3*(sigma + 1)**3) - 3*LG*(28*sigma**6 - 97*sigma**5 - 181*sigma**4 - 206*sigma**3 + 610*sigma**2 - 225*sigma + 23)/(2*(sigma - 1)*(sigma + 1)**2) - (168*sigma**7 - 1619*sigma**6 + 319*sigma**5 + 5050*sigma**4 - 7794*sigma**3 + 8873*sigma**2 - 6229*sigma + 1376)/(8*(sigma - 1)**2*(sigma + 1)**2)',
        'B': '0',
    },
    'a2b^2': {
        'A': '3*AC*sigma*sqrt(sigma**2 - 1)*(2*sigma**2 - 3)*(119*sigma**5 - 620*sigma**4 - 238*sigma**3 + 648*sigma**2 + 87*sigma - 92)/(32*(sigma - 1)**3*(sigma + 1)**3) - 3*LG*(119*sigma**6 - 361*sigma**5 - 718*sigma**4 - 746*sigma**3 + 2147*sigma**2 - 669*sigma + 36)/(16*(sigma - 1)*(sigma + 1)**2) - (315*sigma**8 + 7280*sigma**7 - 63600*sigma**6 + 13180*sigma**5 + 183342*sigma**4 - 274184*sigma**3 + 311688*sigma**2 - 218212*sigma + 45951)/(640*(sigma - 1)**2*(sigma + 1)**2)',
        'B': '21*AC*sigma*sqrt(sigma**2 - 1)*(2*sigma**2 - 3)*(3*sigma**3 - 20*sigma**2 - 3*sigma + 4)/(32*(sigma - 1)**2*(sigma + 1)**2) - 3*LG*(21*sigma**5 - 78*sigma**4 - 240*sigma**3 - 334*sigma**2 + 139*sigma - 4)/(16*(sigma + 1)**2) + (315*sigma**7 - 805*sigma**6 + 14075*sigma**5 + 13575*sigma**4 - 33483*sigma**3 + 11517*sigma**2 - 35115*sigma + 16481)/(640*(sigma - 1)*(sigma + 1)**2)',
    },
    'C_E1 a1b^2': {
        'A': '-3*AC*sigma*sqrt(sigma**2 - 1)*(2*sigma**2 - 3)*(77*sigma**5 - 430*sigma**4 - 154*sigma**3 + 444*sigma**2 + 45*sigma - 78)/(32*(sigma - 1)**3*(sigma + 1)**3) + 3*LG*(77*sigma**6 - 293*sigma**5 - 414*sigma**4 - 398*sigma**3 + 1149*sigma**2 - 253*sigma - 60)/(16*(sigma - 1)*(sigma + 1)**2) - (315*sigma**8 - 6930*sigma**7 + 26390*sigma**6 + 3980*sigma**5 - 56008*sigma**4 + 19566*sigma**3 + 2098*sigma**2 + 12568*sigma - 4859)/(320*(sigma - 1)**2*(sigma + 1)**2)',
        'B': '-3*AC*sigma*sqrt(sigma**2 - 1)*(2*sigma**2 - 3)*(7*sigma**3 + 70*sigma**2 - 7*sigma - 38)/(32*(sigma - 1)**2*(sigma + 1)**2) + 3*LG*(7*sigma**5 + 114*sigma**4 + 90*sigma**3 + 60*sigma**2 - 129*sigma - 30)/(16*(sigma + 1)**2) - (315*sigma**7 + 735*sigma**6 - 6065*sigma**5 - 2675*sigma**4 + 3527*sigma**3 + 21967*sigma**2 - 16305*sigma + 421)/(320*(sigma - 1)*(sigma + 1)**2)',
    },
    'C_E2 a2b^2': {
        'A': '-3*AC*sigma*sqrt(sigma**2 - 1)*(2*sigma**2 - 3)*(77*sigma**5 - 430*sigma**4 - 154*sigma**3 + 444*sigma**2 + 45*sigma - 78)/(32*(sigma - 1)**3*(sigma + 1)**3) + 3*LG*(77*sigma**6 - 293*sigma**5 - 414*sigma**4 - 398*sigma**3 + 1149*sigma**2 - 253*sigma - 60)/(16*(sigma - 1)*(sigma + 1)**2) - (315*sigma**8 - 6930*sigma**7 + 26390*sigma**6 + 3980*sigma**5 - 56008*sigma**4 + 19566*sigma**3 + 2098*sigma**2 + 12568*sigma - 4859)/(320*(sigma - 1)**2*(sigma + 1)**2)',
        'B': '3*AC*sigma*sqrt(sigma**2 - 1)*(2*sigma**2 - 3)*(7*sigma**3 + 70*sigma**2 - 7*sigma - 38)/(32*(sigma - 1)**2*(sigma + 1)**2) - 3*LG*(7*sigma**5 + 114*sigma**4 + 90*sigma**3 + 60*sigma**2 - 129*sigma - 30)/(16*(sigma + 1)**2) + (315*sigma**7 + 735*sigma**6 - 6065*sigma**5 - 2675*sigma**4 + 3527*sigma**3 + 21967*sigma**2 - 16305*sigma + 421)/(320*(sigma - 1)*(sigma + 1)**2)',
    },
}


def sector(structure,label):
    """A (part without delta) or B (coefficient of delta) as a function of sigma."""
    names = {'sigma':sigma,'AC':sp.acosh(sigma),'LG':sp.log((sigma+1)/2)}
    return sp.sympify(_EXPRESSIONS[structure][label],locals=names)


def x_structure(structure):
    """X_S = A + B delta."""
    return sector(structure,'A')+delta*sector(structure,'B')


def value(structure,sigma_value,delta_value,dps=50):
    """Numerical X_S. Exact strings or rationals preserve input precision."""
    point = {sigma:sp.sympify(sigma_value),delta:sp.sympify(delta_value)}
    return sp.N(x_structure(structure).subs(point),dps)

